Resummation of small-x double logarithms in QCD: semi-inclusive electron-positron annihilation

We have derived the coefficients of the highest three 1/x-enhanced small-x logarithms of all timelike splitting functions and the coefficient functions for the transverse fragmentation function in one-particle inclusive e^+e^- annihilation at (in principle) all orders in massless perturbative QCD. For the longitudinal fragmentation function we present the respective two highest contributions. These results have been obtained from KLN-related decompositions of the unfactorized fragmentation functions in dimensional regularization and their structure imposed by the mass-factorization theorem. The resummation is found to completely remove the huge small-x spikes present in the fixed-order results for all quantities above, allowing for stable results down to very small values of the momentum fraction and scaling variable x. Our calculations can be extended to (at least) the corresponding as^n ln^(2n-l) x contributions to the above quantities and their counterparts in deep-inelastic scattering.

==> av11ares.h <==

* ----------------------------------------------------------------------------
*
*   This file contains the Mellin N-space results for the resummed timelike 
*   splitting functions and the coefficient functions for the fragmentation 
*   functions F_T, F_L and F_phi in one-particle inclusive electron-positron
*   annihilation to order a_s^16 = (alpha_s/(4*pi))^16.
*
*   The coefficients of the respective highest three terms in the Laurent 
*   expansions about N=1 are given except for cLq`i', cLg`i' (where only two 
*   terms have been derived) and some suppressed a_s^1 and as^2 quantities.
*
*   Notations:  NI = 1/(N-1), z2 = zeta(2), z3 = zeta(3),
*               ca = 3 and cf = 4/3 in QCD, nf = number of flavours.
*
*   Reference:  A. Vogt, Resummation of small-x double logarithms in QCD: 
*                        semi-inclusive electron-positron annihilation
*                        arXiv:1108.nnnn [hep-ph]
*
* ----------------------------------------------------------------------------

*  Timelike singlet splitting functions

 L PTqq0 =
       + NI^-2 * (  - 9/4*cf + 4*z3*cf )

       + NI^-1 * ( 5/2*cf - 4*z2*cf );

 L PTqq1 =
       + NI * (  - 80/9*nf*cf )

       - 13*cf*ca + 26*cf^2 + 634/27*nf*cf - 8*z3*cf*ca + 16*z3*cf^2 + 12*z2*
         cf*ca - 24*z2*cf^2;

 L PTqq2 =
       + NI^2 * (  - 1240/27*nf*cf*ca - 64/3*z2*nf*cf*ca )

       + NI^3 * (  - 64/9*nf*cf*ca )

       + NI^4 * ( 128/3*nf*cf*ca );

 L PTqq3 =
       + NI^4 * (  - 48832/81*nf*cf*ca^2 - 2048/9*nf*cf^2*ca - 23552/81*nf^2*
         cf*ca + 25600/81*nf^2*cf^2 + 2048/9*z2*nf*cf*ca^2 + 5120/9*z2*nf*cf^2
         *ca )

       + NI^5 * ( 13312/9*nf*cf*ca^2 + 1024/9*nf^2*cf*ca - 4096/27*nf^2*cf^2 )

       + NI^6 * (  - 11264/9*nf*cf*ca^2 );

 L PTqq4 =
       + NI^6 * ( 1640704/27*nf*cf*ca^3 + 83200/9*nf*cf^2*ca^2 + 1279232/81*
         nf^2*cf*ca^2 - 1610240/81*nf^2*cf^2*ca + 14336/81*nf^3*cf*ca - 22528/
         81*nf^3*cf^2 - 77824/9*z2*nf*cf*ca^3 - 188416/9*z2*nf*cf^2*ca^2 )

       + NI^7 * (  - 1617920/27*nf*cf*ca^3 - 151552/27*nf^2*cf*ca^2 + 219136/
         27*nf^2*cf^2*ca )

       + NI^8 * ( 299008/9*nf*cf*ca^3 );

 L PTqq5 =
       + NI^8 * (  - 1168050176/405*nf*cf*ca^4 - 13613056/45*nf*cf^2*ca^3 - 
         279369728/405*nf^2*cf*ca^3 + 389558272/405*nf^2*cf^2*ca^2 - 1949696/
         135*nf^3*cf*ca^2 + 12500992/405*nf^3*cf^2*ca - 4784128/405*nf^3*cf^3
          + 1826816/5*z2*nf*cf*ca^4 + 29261824/45*z2*nf*cf^2*ca^3 )

       + NI^9 * ( 277889024/135*nf*cf*ca^4 + 29229056/135*nf^2*cf*ca^3 - 
         14958592/45*nf^2*cf^2*ca^2 )

       + NI^10 * (  - 39550976/45*nf*cf*ca^4 );

 L PTqq6 =
       + NI^10 * ( 140427722752/1215*nf*cf*ca^5 + 1248919552/135*nf*cf^2*ca^4
          + 33358905344/1215*nf^2*cf*ca^4 - 615415808/15*nf^2*cf^2*ca^3 + 
         967442432/1215*nf^3*cf*ca^3 - 2401042432/1215*nf^3*cf^2*ca^2 + 
         258408448/243*nf^3*cf^3*ca - 1914011648/135*z2*nf*cf*ca^5 - 
         2599419904/135*z2*nf*cf^2*ca^4 )

       + NI^11 * (  - 27166375936/405*nf*cf*ca^5 - 3095134208/405*nf^2*cf*ca^4
          + 1653735424/135*nf^2*cf^2*ca^3 )

       + NI^12 * ( 1059586048/45*nf*cf*ca^5 );

 L PTqq7 =
       + NI^12 * (  - 36654436057088/8505*nf*cf*ca^6 - 260427874304/945*nf*
         cf^2*ca^5 - 8825152077824/8505*nf^2*cf*ca^5 + 923113357312/567*nf^2*
         cf^2*ca^4 - 4986503168/135*nf^3*cf*ca^4 + 284141551616/2835*nf^3*cf^2
         *ca^3 - 106596663296/1701*nf^3*cf^3*ca^2 + 69611552768/135*z2*nf*cf*
         ca^6 + 530271174656/945*z2*nf*cf^2*ca^5 )

       + NI^13 * ( 865970683904/405*nf*cf*ca^6 + 732688285696/2835*nf^2*cf*
         ca^5 - 134697975808/315*nf^2*cf^2*ca^4 )

       + NI^14 * (  - 201668427776/315*nf*cf*ca^6 );

 L PTqq8 =
       + NI^14 * ( 1314812516368384/8505*nf*cf*ca^7 + 1535552782336/189*nf*
         cf^2*ca^6 + 322741555953664/8505*nf^2*cf*ca^6 - 104970665328640/1701*
         nf^2*cf^2*ca^5 + 13238191259648/8505*nf^3*cf*ca^5 - 12712492924928/
         2835*nf^3*cf^2*ca^4 + 3718235815936/1215*nf^3*cf^3*ca^3 - 
         17001358557184/945*z2*nf*cf*ca^7 - 15386141523968/945*z2*nf*cf^2*ca^6
          )

       + NI^15 * (  - 38247800504320/567*nf*cf*ca^7 - 24195301900288/2835*nf^2
         *cf*ca^6 + 13669633097728/945*nf^2*cf^2*ca^5 )

       + NI^16 * ( 370650644480/21*nf*cf*ca^7 );

 L PTqq9 =
       + NI^16 * (  - 138167100318416896/25515*nf*cf*ca^8 - 676779851251712/
         2835*nf*cf^2*ca^7 - 103850525868425216/76545*nf^2*cf*ca^7 + 
         24792527634694144/10935*nf^2*cf^2*ca^6 - 4727323727233024/76545*nf^3*
         cf*ca^6 + 2844201146384384/15309*nf^3*cf^2*ca^5 - 3429860538056704/
         25515*nf^3*cf^3*ca^4 + 5196818791006208/8505*z2*nf*cf*ca^8 + 
         89330487918592/189*z2*nf*cf^2*ca^7 )

       + NI^17 * ( 1200515006332928/567*nf*cf*ca^8 + 787602496028672/2835*nf^2
         *cf*ca^7 - 1360281422790656/2835*nf^2*cf^2*ca^6 )

       + NI^18 * (  - 465499360067584/945*nf*cf*ca^8 );

 L PTqq10 =
       + NI^18 * ( 680527631627583488/3645*nf*cf*ca^9 + 99427819313954816/
         14175*nf*cf^2*ca^8 + 2608869979260452864/54675*nf^2*cf*ca^8 - 
         31175086172834627584/382725*nf^2*cf^2*ca^7 + 128630509533134848/54675
         *nf^3*cf*ca^7 - 2799215430621724672/382725*nf^3*cf^2*ca^6 + 
         704240169238134784/127575*nf^3*cf^3*ca^5 - 866717288571600896/42525*
         z2*nf*cf*ca^9 - 64998627382132736/4725*z2*nf*cf^2*ca^8 )

       + NI^19 * (  - 994397806133248/15*nf*cf*ca^9 - 42340323669573632/4725*
         nf^2*cf*ca^8 + 31815827627966464/2025*nf^2*cf^2*ca^7 )

       + NI^20 * ( 13131086192181248/945*nf*cf*ca^9 );

 L PTqq11 =
       + NI^20 * (  - 8932500510695757971456/1403325*nf*cf*ca^10 - 
         4598396589407469568/22275*nf*cf^2*ca^9 - 6977658912419319119872/
         4209975*nf^2*cf*ca^9 + 12116224958489220349952/4209975*nf^2*cf^2*ca^8
          - 366489682883423240192/4209975*nf^3*cf*ca^8 + 167035632633761497088/
         601425*nf^3*cf^2*ca^7 - 60753900075772542976/280665*nf^3*cf^3*ca^6 + 
         314055486008713019392/467775*z2*nf*cf*ca^10 + 20881991612873310208/
         51975*z2*nf*cf^2*ca^9 )

       + NI^21 * ( 64658797581882621952/31185*nf*cf*ca^10 + 
         44795022362927955968/155925*nf^2*cf*ca^9 - 2944961313895350272/5775*
         nf^2*cf^2*ca^8 )

       + NI^22 * (  - 587506459000963072/1485*nf*cf*ca^10 );

 L PTqq12 =
       + NI^22 * ( 33557279309803582128128/155925*nf*cf*ca^11 + 
         949657437224329805824/155925*nf*cf^2*ca^10 + 240023919345912831279104/
         4209975*nf^2*cf*ca^10 - 422621469694335536594944/4209975*nf^2*cf^2*
         ca^9 + 13270776711301021302784/4209975*nf^3*cf*ca^9 - 
         43236762817273557680128/4209975*nf^3*cf^2*ca^8 + 
         1047393142420868694016/127575*nf^3*cf^3*ca^7 - 
         10253452958263867867136/467775*z2*nf*cf*ca^11 - 
         1836591301013194932224/155925*z2*nf*cf^2*ca^10 )

       + NI^23 * (  - 110271626200408391680/1701*nf*cf*ca^11 - 
         4290585852604101689344/467775*nf^2*cf*ca^10 + 284979282128515629056/
         17325*nf^2*cf^2*ca^9 )

       + NI^24 * ( 16863655618446098432/1485*nf*cf*ca^11 );

 L PTqq13 =
       + NI^24 * (  - 3382149771618364615032832/467775*nf*cf*ca^12 - 
         52177831798280523087872/289575*nf*cf^2*ca^11 - 
         15214738344005482496131072/7818525*nf^2*cf*ca^11 + 
         7588059122162947416129536/2189187*nf^2*cf^2*ca^10 - 
         6144172878951092188086272/54729675*nf^3*cf*ca^10 + 
         20368502288892149677162496/54729675*nf^3*cf^2*ca^9 - 
         221616241211170260779008/729729*nf^3*cf^3*ca^8 + 
         4323663434467729381261312/6081075*z2*nf*cf*ca^12 + 
         140526922491253495955456/405405*z2*nf*cf^2*ca^11 )

       + NI^25 * ( 493097539717512590000128/243243*nf*cf*ca^12 + 
         355147428730658457911296/1216215*nf^2*cf*ca^11 - 
         214141509915236416618496/405405*nf^2*cf^2*ca^10 )

       + NI^26 * (  - 8872609262890152624128/27027*nf*cf*ca^12 );

 L PTqq14 =
       + NI^26 * ( 881827393936494626986786816/3648645*nf*cf*ca^13 + 
         75860596127545308378824704/14189175*nf*cf^2*ca^12 + 
         8428349392794748267911970816/127702575*nf^2*cf*ca^12 - 
         15158917365266421807514124288/127702575*nf^2*cf^2*ca^11 + 
         71992318327217889147355136/18243225*nf^3*cf*ca^11 - 
         1695221868706921579024482304/127702575*nf^3*cf^2*ca^10 + 
         108240597755371952965419008/9823275*nf^3*cf^3*ca^9 - 
         325660581868206772870709248/14189175*z2*nf*cf*ca^13 - 
         145279744871785880577114112/14189175*z2*nf*cf^2*ca^12 )

       + NI^27 * (  - 49080106631172224570097664/773955*nf*cf*ca^13 - 
         35902657313015859282706432/3869775*nf^2*cf*ca^12 + 
         239894044733918816661143552/14189175*nf^2*cf^2*ca^11 )

       + NI^28 * ( 61454816573472083279872/6435*nf*cf*ca^13 );

 L PTqq15 =
       + NI^28 * (  - 5137459638998398693660266856448/638512875*nf*cf*ca^14 - 
         11286880671963688506044186624/70945875*nf*cf^2*ca^13 - 
         4265233607052698896433428824064/1915538625*nf^2*cf*ca^13 + 
         1547005692967102330253602717696/383107725*nf^2*cf^2*ca^12 - 
         262936081323884084925575462912/1915538625*nf^3*cf*ca^12 + 
         68892053912906506491838595072/147349125*nf^3*cf^2*ca^11 - 
         10055408155792509771452514304/25540515*nf^3*cf^3*ca^10 + 
         22444297231340320244195393536/30405375*z2*nf*cf*ca^14 + 
         172253368322009066381508608/567567*z2*nf*cf^2*ca^13 )

       + NI^29 * ( 16897432897624384251526905856/8513505*nf*cf*ca^14 + 
         2505950506213423326949277696/8513505*nf^2*cf*ca^13 - 
         1531952383535110606020411392/2837835*nf^2*cf^2*ca^12 )

       + NI^30 * (  - 1797748278182073312739328/6435*nf*cf*ca^14 );


 L PTgq0 =
       + NI^-1 * ( 7/2*cf )

       + NI * ( 4*cf )

       - 3*cf;

 L PTgq1 =
       + NI * ( 68/9*cf*ca )

       + NI^2 * ( 24*cf*ca )

       + NI^3 * (  - 32*cf*ca );

 L PTgq2 =
       + NI^3 * ( 3920/9*cf*ca^2 + 80*cf^2*ca + 656/9*nf*cf*ca - 128/3*nf*cf^2
          - 128*z2*cf*ca^2 - 128*z2*cf^2*ca )

       + NI^4 * (  - 1856/3*cf*ca^2 - 128/3*nf*cf*ca + 128/3*nf*cf^2 )

       + NI^5 * ( 512*cf*ca^2 );

 L PTgq3 =
       + NI^5 * (  - 56320/3*cf*ca^3 - 7040/3*cf^2*ca^2 - 101504/27*nf*cf*ca^2
          + 113152/27*nf*cf^2*ca - 512/9*nf^2*cf*ca + 2048/27*nf^2*cf^2 + 
         13312/3*z2*cf*ca^3 + 11264/3*z2*cf^2*ca^2 )

       + NI^6 * ( 51200/3*cf*ca^3 + 5120/3*nf*cf*ca^2 - 19456/9*nf*cf^2*ca )

       + NI^7 * (  - 10240*cf*ca^3 );

 L PTgq4 =
       + NI^7 * ( 6200320/9*cf*ca^4 + 186880/3*cf^2*ca^3 + 4085248/27*nf*cf*
         ca^3 - 1816576/9*nf*cf^2*ca^2 + 4096*nf^2*cf*ca^2 - 8192*nf^2*cf^2*ca
          + 83968/27*nf^2*cf^3 - 438272/3*z2*cf*ca^4 - 299008/3*z2*cf^2*ca^3 )

       + NI^8 * (  - 487424*cf*ca^4 - 57344*nf*cf*ca^3 + 733184/9*nf*cf^2*ca^2
          )

       + NI^9 * ( 229376*cf*ca^4 );

 L PTgq5 =
       + NI^9 * (  - 1085415424/45*cf*ca^5 - 4943872/3*cf^2*ca^4 - 760549376/
         135*nf*cf*ca^4 + 1112932352/135*nf*cf^2*ca^3 - 1835008/9*nf^2*cf*ca^3
          + 4358144/9*nf^2*cf^2*ca^2 - 34226176/135*nf^2*cf^3*ca + 70549504/15
         *z2*cf*ca^5 + 39550976/15*z2*cf^2*ca^4 )

       + NI^10 * ( 14221312*cf*ca^5 + 1835008*nf*cf*ca^4 - 125599744/45*nf*
         cf^2*ca^3 )

       + NI^11 * (  - 5505024*cf*ca^5 );

 L PTgq6 =
       + NI^11 * ( 4131913728/5*cf*ca^6 + 132448256/3*cf^2*ca^5 + 27288076288/
         135*nf*cf*ca^5 - 126932615168/405*nf*cf^2*ca^4 + 26214400/3*nf^2*cf*
         ca^4 - 9284878336/405*nf^2*cf^2*ca^3 + 1881014272/135*nf^2*cf^3*ca^2
          - 2243428352/15*z2*cf*ca^6 - 1059586048/15*z2*cf^2*ca^5 )

       + NI^12 * (  - 421003264*cf*ca^6 - 57671680*nf*cf*ca^5 + 4130865152/45*
         nf*cf^2*ca^4 )

       + NI^13 * ( 138412032*cf*ca^6 );

 L PTgq7 =
       + NI^13 * (  - 2936259739648/105*cf*ca^7 - 25208553472/21*cf^2*ca^6 - 
         6705567236096/945*nf*cf*ca^6 + 927472812032/81*nf*cf^2*ca^5 - 
         346030080*nf^2*cf*ca^5 + 2749903142912/2835*nf^2*cf^2*ca^4 - 
         609639989248/945*nf^2*cf^3*ca^3 + 495928213504/105*z2*cf*ca^7 + 
         201668427776/105*z2*cf^2*ca^6 )

       + NI^14 * ( 12595494912*cf*ca^7 + 1799356416*nf*cf*ca^6 - 931926114304/
         315*nf*cf^2*ca^5 )

       + NI^15 * (  - 3598712832*cf*ca^7 );

 L PTgq8 =
       + NI^15 * ( 19713486749696/21*cf*ca^8 + 231656652800/7*cf^2*ca^7 + 
         15466469785600/63*nf*cf*ca^7 - 231282666635264/567*nf*cf^2*ca^6 + 
         117557952512/9*nf^2*cf*ca^6 - 108866350088192/2835*nf^2*cf^2*ca^5 + 
         25663794839552/945*nf^2*cf^3*ca^4 - 1040044785664/7*z2*cf*ca^8 - 
         370650644480/7*z2*cf^2*ca^7 )

       + NI^16 * (  - 1139592396800/3*cf*ca^8 - 167939932160/3*nf*cf*ca^7 + 
         1980508405760/21*nf*cf^2*ca^6 )

       + NI^17 * ( 95965675520*cf*ca^8 );

 L PTgq9 =
       + NI^17 * (  - 3290118743916544/105*cf*ca^9 - 58187420008448/63*cf^2*
         ca^8 - 23828826375061504/2835*nf*cf*ca^8 + 40486787407151104/2835*nf*
         cf^2*ca^7 - 4299262263296/9*nf^2*cf*ca^7 + 4127633306550272/2835*nf^2
         *cf^2*ca^6 - 339235525623808/315*nf^2*cf^3*ca^5 + 1469168658415616/
         315*z2*cf*ca^9 + 465499360067584/315*z2*cf^2*ca^8 )

       + NI^18 * ( 34586029457408/3*cf*ca^9 + 5220532748288/3*nf*cf*ca^8 - 
         2823436271353856/945*nf*cf^2*ca^7 )

       + NI^19 * (  - 2610266374144*cf*ca^9 );

 L PTgq10 =
       + NI^19 * ( 328069058001895424/315*cf*ca^10 + 1641385774022656/63*cf^2*
         ca^9 + 809381021056237568/2835*nf*cf*ca^9 - 199947349286453248/405*nf
         *cf^2*ca^8 + 17085379903488*nf^2*cf*ca^8 - 759373397065990144/14175*
         nf^2*cf^2*ca^7 + 581336902225887232/14175*nf^2*cf^3*ca^6 - 
         46069755173404672/315*z2*cf*ca^10 - 13131086192181248/315*z2*cf^2*
         ca^9 )

       + NI^20 * (  - 351674069680128*cf*ca^10 - 54103703027712*nf*cf*ca^9 + 
         89124912530194432/945*nf*cf^2*ca^8 )

       + NI^21 * ( 72138270703616*cf*ca^10 );

 L PTgq11 =
       + NI^21 * (  - 17078329541799182336/495*cf*ca^11 - 73438307375120384/99
         *cf^2*ca^10 - 42932333887652626432/4455*nf*cf*ca^10 + 
         527140650115988979712/31185*nf*cf^2*ca^9 - 1803456767590400/3*nf^2*cf
         *ca^9 + 33412727120727113728/17325*nf^2*cf^2*ca^8 - 
         236566515441725341696/155925*nf^2*cf^3*ca^7 + 2269169060862230528/495
         *z2*cf*ca^11 + 587506459000963072/495*z2*cf^2*ca^10 )

       + NI^22 * ( 32317945275219968/3*cf*ca^11 + 5049678949253120/3*nf*cf*
         ca^10 - 4411675700759625728/1485*nf*cf^2*ca^9 )

       + NI^23 * (  - 2019871579701248*cf*ca^11 );

 L PTgq12 =
       + NI^23 * ( 188077414230316285952/165*cf*ca^12 + 2107956952305762304/99
         *cf^2*ca^11 + 1441870443570456952832/4455*nf*cf*ca^11 - 
         53738804591107141271552/93555*nf*cf^2*ca^10 + 188003431649116160/9*
         nf^2*cf*ca^10 - 31946767111565204258816/467775*nf^2*cf^2*ca^9 + 
         8564783957005813415936/155925*nf^2*cf^3*ca^8 - 71121950393340264448/
         495*z2*cf*ca^12 - 16863655618446098432/495*z2*cf^2*ca^11 )

       + NI^24 * (  - 993466067739213824/3*cf*ca^12 - 157239233742897152/3*nf*
         cf*ca^11 + 138803185787022082048/1485*nf*cf^2*ca^10 )

       + NI^25 * ( 57177903179235328*cf*ca^12 );

 L PTgq13 =
       + NI^25 * (  - 338505787740410725007360/9009*cf*ca^13 - 
         5545380789306345390080/9009*cf^2*ca^12 - 877657344546415730229248/
         81081*nf*cf*ca^12 + 4719137803793374034001920/243243*nf*cf^2*ca^11 - 
         718807925681815552*nf^2*cf*ca^11 + 2903958310131084667387904/1216215*
         nf^2*cf^2*ca^10 - 88106926764642214608896/45045*nf^2*cf^3*ca^9 + 
         40578500792316030091264/9009*z2*cf*ca^13 + 8872609262890152624128/
         9009*z2*cf^2*ca^12 )

       + NI^26 * ( 10210339853434880000*cf*ca^13 + 1633654376549580800*nf*cf*
         ca^12 - 79432944407120887939072/27027*nf*cf^2*ca^11 )

       + NI^27 * (  - 1633654376549580800*cf*ca^13 );

 L PTgq14 =
       + NI^27 * ( 7955117546626876952281088/6435*cf*ca^14 + 
         7681852071684010409984/429*cf^2*ca^13 + 6964295988871406270021632/
         19305*nf*cf*ca^13 - 5550921430632009344512688128/8513505*nf*cf^2*
         ca^12 + 220870071709503324160/9*nf^2*cf*ca^12 - 
         3517407170567703696410411008/42567525*nf^2*cf^2*ca^11 + 
         975457289385025802535436288/14189175*nf^2*cf^3*ca^10 - 
         302980801747208401584128/2145*z2*cf*ca^14 - 61454816573472083279872/
         2145*z2*cf^2*ca^13 )

       + NI^28 * (  - 315622025549379010560*cf*ca^14 - 50970016548346920960*nf
         *cf*ca^13 + 594529296403752789475328/6435*nf*cf^2*ca^12 )

       + NI^29 * ( 47049246044627927040*cf*ca^14 );

 L PTgq15 =
       + NI^29 * (  - 29033404452597532897312768/715*cf*ca^15 - 
         224718534772759164092416/429*cf^2*ca^14 - 231407354802341746697043968/
         19305*nf*cf*ca^14 + 185776086301412358606251098112/8513505*nf*cf^2*
         ca^13 - 832510270289666375680*nf^2*cf*ca^13 + 
         24144841932332183945847242752/8513505*nf^2*cf^2*ca^12 - 
         1357027088789078545119838208/567567*nf^2*cf^3*ca^11 + 
         9505362591579339879350272/2145*z2*cf*ca^15 + 
         1797748278182073312739328/2145*z2*cf^2*ca^14 )

       + NI^30 * ( 9778401636275170836480*cf*ca^15 + 1591832824509911531520*nf
         *cf*ca^14 - 18689140173260488097923072/6435*nf*cf^2*ca^13 )

       + NI^31 * (  - 1364428135294209884160*cf*ca^15 );


 L PTqg0 =
       + NI^-2 * ( 89/54*nf )

       + NI^-1 * (  - 13/9*nf )

       + 4/3*nf;

 L PTqg1 =
       + NI * (  - 80/9*nf*ca )

       + 796/27*nf*ca + 4*nf*cf - 16/3*z2*nf*ca;

 L PTqg2 =
       + NI^2 * (  - 40*nf*ca^2 + 256/27*nf^2*ca - 512/27*nf^2*cf - 64/3*z2*nf
         *ca^2 )

       + NI^3 * (  - 128/9*nf*ca^2 - 64/9*nf^2*ca + 128/9*nf^2*cf )

       + NI^4 * ( 128/3*nf*ca^2 );

 L PTqg3 =
       + NI^4 * (  - 11968/9*nf*ca^3 + 512/9*nf*cf*ca^2 - 5888/9*nf^2*ca^2 + 
         94720/81*nf^2*cf*ca - 512/27*nf^3*ca + 1024/27*nf^3*cf + 2048/3*z2*nf
         *ca^3 + 1024/9*z2*nf*cf*ca^2 )

       + NI^5 * ( 45568/27*nf*ca^3 + 8704/27*nf^2*ca^2 - 5120/9*nf^2*cf*ca )

       + NI^6 * (  - 11264/9*nf*ca^3 );

 L PTqg4 =
       + NI^6 * ( 6942464/81*nf*ca^4 - 1280/9*nf*cf*ca^3 + 766208/27*nf^2*ca^3
          - 3978752/81*nf^2*cf*ca^2 + 90112/81*nf^3*ca^2 - 216064/81*nf^3*cf*
         ca + 83968/81*nf^3*cf^2 - 212992/9*z2*nf*ca^4 - 53248/9*z2*nf*cf*ca^3
          )

       + NI^7 * (  - 1767424/27*nf*ca^4 - 100352/9*nf^2*ca^3 + 518144/27*nf^2*
         cf*ca^2 )

       + NI^8 * ( 299008/9*nf*ca^4 );

 L PTqg5 =
       + NI^8 * (  - 295806976/81*nf*ca^5 - 149504/5*nf*cf*ca^4 - 445712384/
         405*nf^2*ca^4 + 769429504/405*nf^2*cf*ca^3 - 20463616/405*nf^3*ca^3
          + 10870784/81*nf^3*cf*ca^2 - 10010624/135*nf^3*cf^2*ca + 36069376/45
         *z2*nf*ca^5 + 3211264/15*z2*nf*cf*ca^4 )

       + NI^9 * ( 99221504/45*nf*ca^5 + 16334848/45*nf^2*ca^4 - 84426752/135*
         nf^2*cf*ca^3 )

       + NI^10 * (  - 39550976/45*nf*ca^5 );

 L PTqg6 =
       + NI^10 * ( 56150786048/405*nf*ca^6 + 206077952/135*nf*cf*ca^5 + 
         16418471936/405*nf^2*ca^5 - 85615673344/1215*nf^2*cf*ca^4 + 279445504/
         135*nf^3*ca^4 - 7142506496/1215*nf^3*cf*ca^3 + 169803776/45*nf^3*cf^2
         *ca^2 - 3582558208/135*z2*nf*ca^6 - 930873344/135*z2*nf*cf*ca^5 )

       + NI^11 * (  - 28755755008/405*nf*ca^6 - 936902656/81*nf^2*ca^5 + 
         2713321472/135*nf^2*cf*ca^4 )

       + NI^12 * ( 1059586048/45*nf*ca^6 );

 L PTqg7 =
       + NI^12 * (  - 14172875915264/2835*nf*ca^7 - 54104817664/945*nf*cf*ca^6
          - 12332066799616/8505*nf^2*ca^6 + 4328360771584/1701*nf^2*cf*ca^5 - 
         680493842432/8505*nf^3*ca^5 + 2026195386368/8505*nf^3*cf*ca^4 - 
         157238689792/945*nf^3*cf^2*ca^3 + 54493184000/63*z2*nf*ca^7 + 
         200154284032/945*z2*nf*cf*ca^6 )

       + NI^13 * ( 6364297428992/2835*nf*ca^7 + 207038185472/567*nf^2*ca^6 - 
         121152471040/189*nf^2*cf*ca^5 )

       + NI^14 * (  - 201668427776/315*nf*ca^7 );

 L PTqg8 =
       + NI^14 * ( 1490337532215296/8505*nf*ca^8 + 364696567808/189*nf*cf*ca^7
          + 144239251161088/2835*nf^2*ca^7 - 153374741233664/1701*nf^2*cf*ca^6
          + 25335842209792/8505*nf^3*ca^6 - 11164829351936/1215*nf^3*cf*ca^5
          + 19223233429504/2835*nf^3*cf^2*ca^4 - 26368208273408/945*z2*nf*ca^8
          - 6019291807744/945*z2*nf*cf*ca^7 )

       + NI^15 * (  - 39915728404480/567*nf*ca^8 - 4647848771584/405*nf^2*ca^7
          + 19229392764928/945*nf^2*cf*ca^6 )

       + NI^16 * ( 370650644480/21*nf*ca^8 );

 L PTqg9 =
       + NI^16 * (  - 30796225458470912/5103*nf*ca^9 - 25073492688896/405*nf*
         cf*ca^8 - 134820477110583296/76545*nf^2*ca^8 + 48227428635508736/
         15309*nf^2*cf*ca^7 - 8271534959362048/76545*nf^3*ca^7 + 
         26227657632907264/76545*nf^3*cf*ca^6 - 6708680162541568/25515*nf^3*
         cf^2*ca^5 + 1520578544533504/1701*z2*nf*ca^9 + 179310891630592/945*z2
         *nf*cf*ca^8 )

       + NI^17 * ( 296920224366592/135*nf*ca^9 + 145764596580352/405*nf^2*ca^8
          - 121718718857216/189*nf^2*cf*ca^7 )

       + NI^18 * (  - 465499360067584/945*nf*ca^9 );

 L PTqg10 =
       + NI^18 * ( 3743202419069157376/18225*nf*ca^10 + 27444056032280576/
         14175*nf*cf*ca^9 + 23103057999291219968/382725*nf^2*ca^9 - 
         41666217968291282944/382725*nf^2*cf*ca^8 + 1472007936271187968/382725
         *nf^3*ca^8 - 4771841708105138176/382725*nf^3*cf*ca^7 + 
         1257198528174751744/127575*nf^3*cf^2*ca^6 - 1212239352323637248/42525
         *z2*nf*ca^10 - 8869095655079936/1575*z2*nf*cf*ca^9 )

       + NI^19 * (  - 194506728455274496/2835*nf*ca^10 - 159848686489174016/
         14175*nf^2*ca^9 + 288366224356671488/14175*nf^2*cf*ca^8 )

       + NI^20 * ( 13131086192181248/945*nf*ca^10 );

 L PTqg11 =
       + NI^20 * (  - 1389463255911388676096/200475*nf*ca^11 - 
         9307931623561363456/155925*nf*cf*ca^10 - 8642166740037520064512/
         4209975*nf^2*ca^10 + 15701925359527795884032/4209975*nf^2*cf*ca^9 - 
         568067283516599042048/4209975*nf^3*ca^9 + 267900486076495560704/
         601425*nf^3*cf*ca^8 - 101140403120144121856/280665*nf^3*cf^2*ca^7 + 
         423883539619709452288/467775*z2*nf*ca^11 + 2892958181661605888/17325*
         z2*nf*cf*ca^10 )

       + NI^21 * ( 22238356729461997568/10395*nf*ca^11 + 18358795131814936576/
         51975*nf^2*ca^10 - 100076681540208164864/155925*nf^2*cf*ca^9 )

       + NI^22 * (  - 587506459000963072/1485*nf*ca^11 );

 L PTqg12 =
       + NI^22 * ( 46590019127514291503104/200475*nf*ca^12 + 
         31632846297818464256/17325*nf*cf*ca^11 + 292066460968649159081984/
         4209975*nf^2*ca^11 - 534153952339381089992704/4209975*nf^2*cf*ca^10
          + 788266219608286953472/168399*nf^3*ca^10 - 13210854586397046603776/
         841995*nf^3*cf*ca^9 + 18151826271229135814656/1403325*nf^3*cf^2*ca^8
          - 13445269696874893279232/467775*z2*nf*ca^12 - 772652388142853128192/
         155925*z2*nf*cf*ca^11 )

       + NI^23 * (  - 6242007825016145575936/93555*nf*ca^12 - 
         470538888415683805184/42525*nf^2*ca^11 + 3155041485802254106624/
         155925*nf^2*cf*ca^10 )

       + NI^24 * ( 16863655618446098432/1485*nf*ca^12 );

 L PTqg13 =
       + NI^24 * (  - 141460560643420306609799168/18243225*nf*ca^13 - 
         963192050357383462912/17325*nf*cf*ca^12 - 127666313092981168436936704/
         54729675*nf^2*ca^12 + 1342013816123893640855552/312741*nf^2*cf*ca^11
          - 1258254084918718660345856/7818525*nf^3*ca^11 + 
         4272539206639155201179648/7818525*nf^3*cf*ca^10 - 
         333937860587758523777024/729729*nf^3*cf^2*ca^9 + 
         5535909927409248404242432/6081075*z2*nf*ca^13 + 
         59710489628485561090048/405405*z2*nf*cf*ca^12 )

       + NI^25 * ( 506406453611847818936320/243243*nf*ca^13 + 
         38335636200212236599296/110565*nf^2*ca^12 - 86168185409895726579712/
         135135*nf^2*cf*ca^11 )

       + NI^26 * (  - 8872609262890152624128/27027*nf*ca^13 );

 L PTqg14 =
       + NI^26 * ( 32909664967769852304601120768/127702575*nf*ca^14 + 
         23962876026545471271993344/14189175*nf*cf*ca^13 + 
         9973926201361857820309323776/127702575*nf^2*ca^13 - 
         6147777595834247989486944256/42567525*nf^2*cf*ca^12 + 
         233803614504037483362123776/42567525*nf^3*ca^12 - 
         2408473990170174386440503296/127702575*nf^3*cf*ca^11 + 
         227085950317776899906994176/14189175*nf^3*cf^2*ca^10 - 
         45410770447756279137959936/1576575*z2*nf*ca^14 - 
         62243392710186141206183936/14189175*z2*nf*cf*ca^13 )

       + NI^27 * (  - 8514337846113000994373632/130977*nf*ca^14 - 
         35591012747340571071217664/3274425*nf^2*ca^13 + 
         25914848628674617988349952/1289925*nf^2*cf*ca^12 )

       + NI^28 * ( 61454816573472083279872/6435*nf*ca^14 );

 L PTqg15 =
       + NI^28 * (  - 5451130322016953104884771586048/638512875*nf*ca^15 - 
         403968253353041008825204736/7882875*nf*cf*ca^14 - 
         4991330306016491603471959588864/1915538625*nf^2*ca^14 + 
         1854523122863273935086504902656/383107725*nf^2*cf*ca^13 - 
         356909225306887459686173376512/1915538625*nf^3*ca^13 + 
         1237524832641204110468512219136/1915538625*nf^3*cf*ca^12 - 
         14161590657323517146210238464/25540515*nf^3*cf^2*ca^11 + 
         193835679299956574957131005952/212837625*z2*nf*ca^15 + 
         371592192535720888604033024/2837835*z2*nf*cf*ca^14 )

       + NI^29 * ( 3458767278592706283397185536/1702701*nf*ca^15 + 
         44651600023885699883204608/130977*nf^2*ca^14 - 
         1796221380427875382993092608/2837835*nf^2*cf*ca^13 )

       + NI^30 * (  - 1797748278182073312739328/6435*nf*ca^15 );


 L PTgg0 =
       + NI^-1 * ( 67/9*ca - 4*z2*ca )

       + NI * ( 4*ca )

       - 11/3*ca - 2/3*nf;

 L PTgg1 =
       + NI * (  - 92/9*nf*ca + 184/9*nf*cf )

       + NI^2 * ( 88/3*ca^2 + 16/3*nf*ca - 32/3*nf*cf )

       + NI^3 * (  - 32*ca^2 );

 L PTgg2 =
       + NI^3 * ( 6224/9*ca^3 + 2176/9*nf*ca^2 - 3712/9*nf*cf*ca + 64/9*nf^2*
         ca - 128/9*nf^2*cf - 256*z2*ca^3 )

       + NI^4 * (  - 704*ca^3 - 128*nf*ca^2 + 640/3*nf*cf*ca )

       + NI^5 * ( 512*ca^3 );

 L PTgg3 =
       + NI^5 * (  - 230144/9*ca^4 - 7680*nf*ca^3 + 38912/3*nf*cf*ca^2 - 1024/
         3*nf^2*ca^2 + 7168/9*nf^2*cf*ca - 8192/27*nf^2*cf^2 + 8192*z2*ca^4 )

       + NI^6 * ( 56320/3*ca^4 + 10240/3*nf*ca^3 - 50176/9*nf*cf*ca^2 )

       + NI^7 * (  - 10240*ca^4 );

 L PTgg4 =
       + NI^7 * ( 870400*ca^5 + 2293760/9*nf*ca^4 - 11714560/27*nf*cf*ca^3 + 
         40960/3*nf^2*ca^3 - 954368/27*nf^2*cf*ca^2 + 518144/27*nf^2*cf^2*ca
          - 245760*z2*ca^5 )

       + NI^8 * (  - 1576960/3*ca^5 - 286720/3*nf*ca^4 + 1421312/9*nf*cf*ca^3
          )

       + NI^9 * ( 229376*ca^5 );

 L PTgg5 =
       + NI^9 * (  - 261718016/9*ca^6 - 76840960/9*nf*ca^5 + 1986052096/135*nf
         *cf*ca^4 - 4587520/9*nf^2*ca^4 + 190971904/135*nf^2*cf*ca^3 - 
         40091648/45*nf^2*cf^2*ca^2 + 7340032*z2*ca^6 )

       + NI^10 * ( 15138816*ca^6 + 2752512*nf*ca^5 - 208175104/45*nf*cf*ca^4 )

       + NI^11 * (  - 5505024*ca^6 );

 L PTgg6 =
       + NI^11 * ( 2894725120/3*ca^7 + 286261248*nf*ca^6 - 202227974144/405*nf
         *cf*ca^5 + 18350080*nf^2*ca^5 - 21677473792/405*nf^2*cf*ca^4 + 
         4952293376/135*nf^2*cf^2*ca^3 - 220200960*z2*ca^7 )

       + NI^12 * (  - 444071936*ca^7 - 80740352*nf*ca^6 + 6207045632/45*nf*cf*
         ca^5 )

       + NI^13 * ( 138412032*ca^7 );

 L PTgg7 =
       + NI^13 * (  - 31903973376*ca^8 - 28743565312/3*nf*ca^7 + 6844963618816/
         405*nf*cf*ca^6 - 645922816*nf^2*ca^6 + 5545681485824/2835*nf^2*cf*
         ca^5 - 446632558592/315*nf^2*cf^2*ca^4 + 6643777536*z2*ca^8 )

       + NI^14 * ( 13195280384*ca^8 + 2399141888*nf*ca^7 - 1309790961664/315*
         nf*cf*ca^6 )

       + NI^15 * (  - 3598712832*ca^8 );

 L PTgg8 =
       + NI^15 * ( 3157270724608/3*ca^9 + 959656755200/3*nf*ca^8 - 
         323142139510784/567*nf*cf*ca^7 + 67175972864/3*nf^2*ca^7 - 
         197989228347392/2835*nf^2*cf*ca^6 + 49811661258752/945*nf^2*cf^2*ca^5
          - 201527918592*z2*ca^9 )

       + NI^16 * (  - 395858411520*ca^9 - 71974256640*nf*ca^8 + 2652268134400/
         21*nf*cf*ca^7 )

       + NI^17 * ( 95965675520*ca^9 );

 L PTgg9 =
       + NI^17 * (  - 311888445440000/9*ca^10 - 10652189982720*nf*ca^9 + 
         10854885083840512/567*nf*cf*ca^8 - 767725404160*nf^2*ca^8 + 
         6951069577904128/2835*nf^2*cf*ca^7 - 5411056641900544/2835*nf^2*cf^2*
         ca^6 + 6141803233280*z2*ca^10 )

       + NI^18 * ( 35891162644480/3*ca^10 + 6525665935360/3*nf*ca^9 - 
         3645670179209216/945*nf*cf*ca^8 )

       + NI^19 * (  - 2610266374144*ca^10 );

 L PTgg10 =
       + NI^19 * ( 1139381272313856*ca^11 + 3184524976455680/9*nf*ca^10 - 
         28835953682415616/45*nf*cf*ca^9 + 26102663741440*nf^2*ca^9 - 
         401665986572320768/4725*nf^2*cf*ca^8 + 137329433416564736/2025*nf^2*
         cf^2*ca^7 - 187939178938368*z2*ca^11 )

       + NI^20 * (  - 1091091344392192/3*ca^11 - 198380244434944/3*nf*ca^10 + 
         111848467801833472/945*nf*cf*ca^9 )

       + NI^21 * ( 72138270703616*ca^11 );

 L PTgg11 =
       + NI^21 * (  - 336705378509127680/9*ca^12 - 105538290039390208/9*nf*
         ca^11 + 666721552391091519488/31185*nf*cf*ca^10 - 7935209777397760/9*
         nf^2*ca^10 + 455123193613130924032/155925*nf^2*cf*ca^9 - 
         13718979218639945728/5775*nf^2*cf^2*ca^8 + 5771061656289280*z2*ca^12
          )

       + NI^22 * ( 11109293688356864*ca^12 + 2019871579701248*nf*ca^11 - 
         5411512132711743488/1485*nf*cf*ca^10 )

       + NI^23 * (  - 2019871579701248*ca^12 );

 L PTgg12 =
       + NI^23 * ( 11042637926226722816/9*ca^13 + 387815343302639616*nf*ca^12
          - 1209839683172298653696/1701*nf*cf*ca^11 + 88874349506854912/3*nf^2
         *ca^11 - 46521101619202522873856/467775*nf^2*cf*ca^10 + 
         475283981959480475648/5775*nf^2*cf^2*ca^9 - 177748699013709824*z2*
         ca^13 )

       + NI^24 * (  - 1022055019328831488/3*ca^13 - 185828185332514816/3*nf*
         ca^12 + 167106247860743569408/1485*nf*cf*ca^11 )

       + NI^25 * ( 57177903179235328*ca^13 );

 L PTgg13 =
       + NI^25 * (  - 40196065935002435584*ca^14 - 115213474906159185920/9*nf*
         ca^13 + 5740833021616916818558976/243243*nf*cf*ca^12 - 
         2973250965320237056/3*nf^2*ca^12 + 4095452476237897986473984/1216215*
         nf^2*cf*ca^11 - 1145764016602933608054784/405405*nf^2*cf^2*ca^10 + 
         5489078705206591488*z2*ca^14 )

       + NI^26 * ( 31447846748579430400/3*ca^14 + 5717790317923532800/3*nf*
         ca^13 - 94150536685456061366272/27027*nf*cf*ca^12 )

       + NI^27 * (  - 1633654376549580800*ca^14 );

 L PTgg14 =
       + NI^27 * ( 11839910094043086848000/9*ca^15 + 3796612771101225779200/9*
         nf*ca^14 - 604742240519195884399886336/773955*nf*cf*ca^13 + 
         297325096532023705600/9*nf^2*ca^13 - 438940388103452599745773568/
         3869775*nf^2*cf*ca^12 + 1367267032060282121589096448/14189175*nf^2*
         cf^2*ca^11 - 169900055161156403200*z2*ca^15 )

       + NI^28 * (  - 323463566556816998400*ca^15 - 58811557555784908800*nf*
         ca^14 + 695449929169479692976128/6435*nf*cf*ca^13 )

       + NI^29 * ( 47049246044627927040*ca^15 );

 L PTgg15 =
       + NI^29 * (  - 43016080119802321960960*ca^16 - 13879527583165238476800*
         nf*ca^15 + 219785470048603447460882284544/8513505*nf*cf*ca^14 - 
         1097815741041318297600*nf^2*ca^14 + 32386752748740059197031317504/
         8513505*nf^2*cf*ca^13 - 9268170052521919699021201408/2837835*nf^2*
         cf^2*ca^12 + 5269515556998327828480*z2*ca^16 )

       + NI^30 * ( 10005806325490872483840*ca^16 + 1819237513725613178880*nf*
         ca^15 - 21615838523466568299446272/6435*nf*cf*ca^14 )

       + NI^31 * (  - 1364428135294209884160*ca^16 );


 L PTqq0 =
       + NI^-2 * (  - 9/4*cf + 4*z3*cf )

       + NI^-1 * ( 5/2*cf - 4*z2*cf );

 L PTqq1 =
       + NI * (  - 80/9*nf*cf )

       - 13*cf*ca + 26*cf^2 + 634/27*nf*cf - 8*z3*cf*ca + 16*z3*cf^2 + 12*z2*
         cf*ca - 24*z2*cf^2;

 L PTqq2 =
       + NI^2 * (  - 1240/27*nf*cf*ca - 64/3*z2*nf*cf*ca )

       + NI^3 * (  - 64/9*nf*cf*ca )

       + NI^4 * ( 128/3*nf*cf*ca );

 L PTqq3 =
       + NI^4 * (  - 48832/81*nf*cf*ca^2 - 2048/9*nf*cf^2*ca - 23552/81*nf^2*
         cf*ca + 25600/81*nf^2*cf^2 + 2048/9*z2*nf*cf*ca^2 + 5120/9*z2*nf*cf^2
         *ca )

       + NI^5 * ( 13312/9*nf*cf*ca^2 + 1024/9*nf^2*cf*ca - 4096/27*nf^2*cf^2 )

       + NI^6 * (  - 11264/9*nf*cf*ca^2 );

 L PTqq4 =
       + NI^6 * ( 1640704/27*nf*cf*ca^3 + 83200/9*nf*cf^2*ca^2 + 1279232/81*
         nf^2*cf*ca^2 - 1610240/81*nf^2*cf^2*ca + 14336/81*nf^3*cf*ca - 22528/
         81*nf^3*cf^2 - 77824/9*z2*nf*cf*ca^3 - 188416/9*z2*nf*cf^2*ca^2 )

       + NI^7 * (  - 1617920/27*nf*cf*ca^3 - 151552/27*nf^2*cf*ca^2 + 219136/
         27*nf^2*cf^2*ca )

       + NI^8 * ( 299008/9*nf*cf*ca^3 );

 L PTqq5 =
       + NI^8 * (  - 1168050176/405*nf*cf*ca^4 - 13613056/45*nf*cf^2*ca^3 - 
         279369728/405*nf^2*cf*ca^3 + 389558272/405*nf^2*cf^2*ca^2 - 1949696/
         135*nf^3*cf*ca^2 + 12500992/405*nf^3*cf^2*ca - 4784128/405*nf^3*cf^3
          + 1826816/5*z2*nf*cf*ca^4 + 29261824/45*z2*nf*cf^2*ca^3 )

       + NI^9 * ( 277889024/135*nf*cf*ca^4 + 29229056/135*nf^2*cf*ca^3 - 
         14958592/45*nf^2*cf^2*ca^2 )

       + NI^10 * (  - 39550976/45*nf*cf*ca^4 );

 L PTqq6 =
       + NI^10 * ( 140427722752/1215*nf*cf*ca^5 + 1248919552/135*nf*cf^2*ca^4
          + 33358905344/1215*nf^2*cf*ca^4 - 615415808/15*nf^2*cf^2*ca^3 + 
         967442432/1215*nf^3*cf*ca^3 - 2401042432/1215*nf^3*cf^2*ca^2 + 
         258408448/243*nf^3*cf^3*ca - 1914011648/135*z2*nf*cf*ca^5 - 
         2599419904/135*z2*nf*cf^2*ca^4 )

       + NI^11 * (  - 27166375936/405*nf*cf*ca^5 - 3095134208/405*nf^2*cf*ca^4
          + 1653735424/135*nf^2*cf^2*ca^3 )

       + NI^12 * ( 1059586048/45*nf*cf*ca^5 );

 L PTqq7 =
       + NI^12 * (  - 36654436057088/8505*nf*cf*ca^6 - 260427874304/945*nf*
         cf^2*ca^5 - 8825152077824/8505*nf^2*cf*ca^5 + 923113357312/567*nf^2*
         cf^2*ca^4 - 4986503168/135*nf^3*cf*ca^4 + 284141551616/2835*nf^3*cf^2
         *ca^3 - 106596663296/1701*nf^3*cf^3*ca^2 + 69611552768/135*z2*nf*cf*
         ca^6 + 530271174656/945*z2*nf*cf^2*ca^5 )

       + NI^13 * ( 865970683904/405*nf*cf*ca^6 + 732688285696/2835*nf^2*cf*
         ca^5 - 134697975808/315*nf^2*cf^2*ca^4 )

       + NI^14 * (  - 201668427776/315*nf*cf*ca^6 );

 L PTqq8 =
       + NI^14 * ( 1314812516368384/8505*nf*cf*ca^7 + 1535552782336/189*nf*
         cf^2*ca^6 + 322741555953664/8505*nf^2*cf*ca^6 - 104970665328640/1701*
         nf^2*cf^2*ca^5 + 13238191259648/8505*nf^3*cf*ca^5 - 12712492924928/
         2835*nf^3*cf^2*ca^4 + 3718235815936/1215*nf^3*cf^3*ca^3 - 
         17001358557184/945*z2*nf*cf*ca^7 - 15386141523968/945*z2*nf*cf^2*ca^6
          )

       + NI^15 * (  - 38247800504320/567*nf*cf*ca^7 - 24195301900288/2835*nf^2
         *cf*ca^6 + 13669633097728/945*nf^2*cf^2*ca^5 )

       + NI^16 * ( 370650644480/21*nf*cf*ca^7 );

 L PTqq9 =
       + NI^16 * (  - 138167100318416896/25515*nf*cf*ca^8 - 676779851251712/
         2835*nf*cf^2*ca^7 - 103850525868425216/76545*nf^2*cf*ca^7 + 
         24792527634694144/10935*nf^2*cf^2*ca^6 - 4727323727233024/76545*nf^3*
         cf*ca^6 + 2844201146384384/15309*nf^3*cf^2*ca^5 - 3429860538056704/
         25515*nf^3*cf^3*ca^4 + 5196818791006208/8505*z2*nf*cf*ca^8 + 
         89330487918592/189*z2*nf*cf^2*ca^7 )

       + NI^17 * ( 1200515006332928/567*nf*cf*ca^8 + 787602496028672/2835*nf^2
         *cf*ca^7 - 1360281422790656/2835*nf^2*cf^2*ca^6 )

       + NI^18 * (  - 465499360067584/945*nf*cf*ca^8 );

 L PTqq10 =
       + NI^18 * ( 680527631627583488/3645*nf*cf*ca^9 + 99427819313954816/
         14175*nf*cf^2*ca^8 + 2608869979260452864/54675*nf^2*cf*ca^8 - 
         31175086172834627584/382725*nf^2*cf^2*ca^7 + 128630509533134848/54675
         *nf^3*cf*ca^7 - 2799215430621724672/382725*nf^3*cf^2*ca^6 + 
         704240169238134784/127575*nf^3*cf^3*ca^5 - 866717288571600896/42525*
         z2*nf*cf*ca^9 - 64998627382132736/4725*z2*nf*cf^2*ca^8 )

       + NI^19 * (  - 994397806133248/15*nf*cf*ca^9 - 42340323669573632/4725*
         nf^2*cf*ca^8 + 31815827627966464/2025*nf^2*cf^2*ca^7 )

       + NI^20 * ( 13131086192181248/945*nf*cf*ca^9 );

 L PTqq11 =
       + NI^20 * (  - 8932500510695757971456/1403325*nf*cf*ca^10 - 
         4598396589407469568/22275*nf*cf^2*ca^9 - 6977658912419319119872/
         4209975*nf^2*cf*ca^9 + 12116224958489220349952/4209975*nf^2*cf^2*ca^8
          - 366489682883423240192/4209975*nf^3*cf*ca^8 + 167035632633761497088/
         601425*nf^3*cf^2*ca^7 - 60753900075772542976/280665*nf^3*cf^3*ca^6 + 
         314055486008713019392/467775*z2*nf*cf*ca^10 + 20881991612873310208/
         51975*z2*nf*cf^2*ca^9 )

       + NI^21 * ( 64658797581882621952/31185*nf*cf*ca^10 + 
         44795022362927955968/155925*nf^2*cf*ca^9 - 2944961313895350272/5775*
         nf^2*cf^2*ca^8 )

       + NI^22 * (  - 587506459000963072/1485*nf*cf*ca^10 );

 L PTqq12 =
       + NI^22 * ( 33557279309803582128128/155925*nf*cf*ca^11 + 
         949657437224329805824/155925*nf*cf^2*ca^10 + 240023919345912831279104/
         4209975*nf^2*cf*ca^10 - 422621469694335536594944/4209975*nf^2*cf^2*
         ca^9 + 13270776711301021302784/4209975*nf^3*cf*ca^9 - 
         43236762817273557680128/4209975*nf^3*cf^2*ca^8 + 
         1047393142420868694016/127575*nf^3*cf^3*ca^7 - 
         10253452958263867867136/467775*z2*nf*cf*ca^11 - 
         1836591301013194932224/155925*z2*nf*cf^2*ca^10 )

       + NI^23 * (  - 110271626200408391680/1701*nf*cf*ca^11 - 
         4290585852604101689344/467775*nf^2*cf*ca^10 + 284979282128515629056/
         17325*nf^2*cf^2*ca^9 )

       + NI^24 * ( 16863655618446098432/1485*nf*cf*ca^11 );

 L PTqq13 =
       + NI^24 * (  - 3382149771618364615032832/467775*nf*cf*ca^12 - 
         52177831798280523087872/289575*nf*cf^2*ca^11 - 
         15214738344005482496131072/7818525*nf^2*cf*ca^11 + 
         7588059122162947416129536/2189187*nf^2*cf^2*ca^10 - 
         6144172878951092188086272/54729675*nf^3*cf*ca^10 + 
         20368502288892149677162496/54729675*nf^3*cf^2*ca^9 - 
         221616241211170260779008/729729*nf^3*cf^3*ca^8 + 
         4323663434467729381261312/6081075*z2*nf*cf*ca^12 + 
         140526922491253495955456/405405*z2*nf*cf^2*ca^11 )

       + NI^25 * ( 493097539717512590000128/243243*nf*cf*ca^12 + 
         355147428730658457911296/1216215*nf^2*cf*ca^11 - 
         214141509915236416618496/405405*nf^2*cf^2*ca^10 )

       + NI^26 * (  - 8872609262890152624128/27027*nf*cf*ca^12 );

 L PTqq14 =
       + NI^26 * ( 881827393936494626986786816/3648645*nf*cf*ca^13 + 
         75860596127545308378824704/14189175*nf*cf^2*ca^12 + 
         8428349392794748267911970816/127702575*nf^2*cf*ca^12 - 
         15158917365266421807514124288/127702575*nf^2*cf^2*ca^11 + 
         71992318327217889147355136/18243225*nf^3*cf*ca^11 - 
         1695221868706921579024482304/127702575*nf^3*cf^2*ca^10 + 
         108240597755371952965419008/9823275*nf^3*cf^3*ca^9 - 
         325660581868206772870709248/14189175*z2*nf*cf*ca^13 - 
         145279744871785880577114112/14189175*z2*nf*cf^2*ca^12 )

       + NI^27 * (  - 49080106631172224570097664/773955*nf*cf*ca^13 - 
         35902657313015859282706432/3869775*nf^2*cf*ca^12 + 
         239894044733918816661143552/14189175*nf^2*cf^2*ca^11 )

       + NI^28 * ( 61454816573472083279872/6435*nf*cf*ca^13 );

 L PTqq15 =
       + NI^28 * (  - 5137459638998398693660266856448/638512875*nf*cf*ca^14 - 
         11286880671963688506044186624/70945875*nf*cf^2*ca^13 - 
         4265233607052698896433428824064/1915538625*nf^2*cf*ca^13 + 
         1547005692967102330253602717696/383107725*nf^2*cf^2*ca^12 - 
         262936081323884084925575462912/1915538625*nf^3*cf*ca^12 + 
         68892053912906506491838595072/147349125*nf^3*cf^2*ca^11 - 
         10055408155792509771452514304/25540515*nf^3*cf^3*ca^10 + 
         22444297231340320244195393536/30405375*z2*nf*cf*ca^14 + 
         172253368322009066381508608/567567*z2*nf*cf^2*ca^13 )

       + NI^29 * ( 16897432897624384251526905856/8513505*nf*cf*ca^14 + 
         2505950506213423326949277696/8513505*nf^2*cf*ca^13 - 
         1531952383535110606020411392/2837835*nf^2*cf^2*ca^12 )

       + NI^30 * (  - 1797748278182073312739328/6435*nf*cf*ca^14 );

*  Coefficient functions for the fragmentation function F_T

 L cTq1 =
       + NI^-1 * (  - 69/4*cf + 20*z3*cf + 6*z2*cf )

       + cf;

 L cTq2 =
       + NI * (  - 80/27*nf*cf )

       + NI^2 * ( 16/3*nf*cf )

       + NI^3 * ( 64/3*nf*cf );

 L cTq3 =
       + NI^3 * ( 2704/81*nf*cf*ca - 64/3*nf*cf^2 - 128/9*nf^2*cf - 128/9*z2*
         nf*cf*ca + 512/3*z2*nf*cf^2 )

       + NI^4 * ( 21760/27*nf*cf*ca - 512/9*nf^2*cf )

       + NI^5 * (  - 5888/9*nf*cf*ca );

 L cTq4 =
       + NI^5 * ( 1037536/27*nf*cf*ca^2 + 18176/9*nf*cf^2*ca - 245248/81*nf^2*
         cf*ca - 214528/81*nf^2*cf^2 + 2048/9*nf^3*cf - 20480/9*z2*nf*cf*ca^2
          - 67072/9*z2*nf*cf^2*ca )

       + NI^6 * (  - 1226240/27*nf*cf*ca^2 + 68096/27*nf^2*cf*ca + 53248/27*
         nf^2*cf^2 )

       + NI^7 * ( 168448/9*nf*cf*ca^2 );

 L cTq5 =
       + NI^7 * (  - 1230523136/405*nf*cf*ca^3 - 3794944/45*nf*cf^2*ca^2 + 
         108626944/405*nf^2*cf*ca^2 + 139675648/405*nf^2*cf^2*ca - 6547456/405
         *nf^3*cf*ca - 5300224/405*nf^3*cf^2 + 1509376/9*z2*nf*cf*ca^3 + 
         1282048/5*z2*nf*cf^2*ca^2 )

       + NI^8 * ( 52139008/27*nf*cf*ca^3 - 13139968/135*nf^2*cf*ca^2 - 
         17248256/135*nf^2*cf^2*ca )

       + NI^9 * (  - 24100864/45*nf*cf*ca^3 );

 L cTq6 =
       + NI^9 * ( 68731639808/405*nf*cf*ca^4 + 400685056/135*nf*cf^2*ca^3 - 
         6541355008/405*nf^2*cf*ca^3 - 9604542464/405*nf^2*cf^2*ca^2 + 
         1076436992/1215*nf^3*cf*ca^2 + 1326497792/1215*nf^3*cf^2*ca + 
         257982464/1215*nf^3*cf^3 - 1097129984/135*z2*nf*cf*ca^4 - 1111883776/
         135*z2*nf*cf^2*ca^3 )

       + NI^10 * (  - 10052681728/135*nf*cf*ca^4 + 489373696/135*nf^2*cf*ca^3
          + 267272192/45*nf^2*cf^2*ca^2 )

       + NI^11 * ( 77365248/5*nf*cf*ca^4 );

 L cTq7 =
       + NI^11 * (  - 2580812791808/315*nf*cf*ca^5 - 92614623232/945*nf*cf^2*
         ca^4 + 472273190912/567*nf^2*cf*ca^4 + 10871591763968/8505*nf^2*cf^2*
         ca^3 - 2743500800/63*nf^3*cf*ca^3 - 535964286976/8505*nf^3*cf^2*ca^2
          - 60383297536/2835*nf^3*cf^3*ca + 35477061632/105*z2*nf*cf*ca^5 + 
         243543703552/945*z2*nf*cf^2*ca^4 )

       + NI^12 * ( 2585269108736/945*nf*cf*ca^5 - 4647550976/35*nf^2*cf*ca^4
          - 228562436096/945*nf^2*cf^2*ca^3 )

       + NI^13 * (  - 9482665984/21*nf*cf*ca^5 );

 L cTq8 =
       + NI^13 * ( 206664621408256/567*nf*cf*ca^6 + 2970115309568/945*nf*cf^2*
         ca^5 - 66888813051904/1701*nf^2*cf*ca^5 - 34387642679296/567*nf^2*
         cf^2*ca^4 + 2435474751488/1215*nf^3*cf*ca^4 + 1260671074304/405*nf^3*
         cf^2*ca^3 + 1298289655808/945*nf^3*cf^3*ca^2 - 12287445827584/945*z2*
         nf*cf*ca^6 - 7536998875136/945*z2*nf*cf^2*ca^5 )

       + NI^14 * (  - 10256656891904/105*nf*cf*ca^6 + 4542898241536/945*nf^2*
         cf*ca^5 + 1737250963456/189*nf^2*cf^2*ca^4 )

       + NI^15 * ( 93075668992/7*nf*cf*ca^6 );

 L cTq9 =
       + NI^15 * (  - 78484116800339968/5103*nf*cf*ca^7 - 281542774095872/2835
         *nf*cf^2*ca^6 + 19141980187918336/10935*nf^2*cf*ca^6 + 
         203731600642932736/76545*nf^2*cf^2*ca^5 - 6742889877471232/76545*nf^3
         *cf*ca^5 - 10793248011321344/76545*nf^3*cf^2*ca^4 - 1850767682043904/
         25515*nf^3*cf^3*ca^3 + 813323867127808/1701*z2*nf*cf*ca^7 + 
         5159376650240/21*z2*nf*cf^2*ca^6 )

       + NI^16 * ( 1941052480815104/567*nf*cf*ca^7 - 97700826578944/567*nf^2*
         cf*ca^6 - 15082260004864/45*nf^2*cf^2*ca^5 )

       + NI^17 * (  - 74568584658944/189*nf*cf*ca^7 );

 L cTq10 =
       + NI^17 * ( 79763908697246400512/127575*nf*cf*ca^8 + 44127908925538304/
         14175*nf*cf^2*ca^7 - 28581265866593665024/382725*nf^2*cf*ca^7 - 
         42421064479170101248/382725*nf^2*cf^2*ca^6 + 204320253398745088/54675
         *nf^3*cf*ca^6 + 2312415853678690304/382725*nf^3*cf^2*ca^5 + 
         17422909689561088/5103*nf^3*cf^3*ca^4 - 726062144197492736/42525*z2*
         nf*cf*ca^8 - 35701695547703296/4725*z2*nf*cf^2*ca^7 )

       + NI^18 * (  - 47956694061285376/405*nf*cf*ca^8 + 86774741095940096/
         14175*nf^2*cf*ca^7 + 168608809973972992/14175*nf^2*cf^2*ca^6 )

       + NI^19 * ( 2227108122198016/189*nf*cf*ca^8 );

 L cTq11 =
       + NI^19 * (  - 3153557148887802707968/127575*nf*cf*ca^9 - 
         15150532411328036864/155925*nf*cf^2*ca^8 + 12982748306230566977536/
         4209975*nf^2*cf*ca^8 + 18715972692708998250496/4209975*nf^2*cf^2*ca^7
          - 58994069650672713728/382725*nf^3*cf*ca^7 - 1048134175443604471808/
         4209975*nf^3*cf^2*ca^6 - 209406122613708685312/1403325*nf^3*cf^3*ca^5
          + 279472463540872282112/467775*z2*nf*cf*ca^9 + 4025479150595735552/
         17325*z2*nf*cf^2*ca^8 )

       + NI^20 * ( 3614048675732389888/891*nf*cf*ca^9 - 3737957008746217472/
         17325*nf^2*cf*ca^8 - 64596882139388051456/155925*nf^2*cf^2*ca^7 )

       + NI^21 * (  - 735754545358962688/2079*nf*cf*ca^9 );

 L cTq12 =
       + NI^21 * ( 1342075832660707495641088/1403325*nf*cf*ca^10 + 
         471795503783827472384/155925*nf*cf^2*ca^9 - 174153953971803309211648/
         1403325*nf^2*cf*ca^9 - 7371724149687366713344/42525*nf^2*cf^2*ca^8 + 
         8719666470441906601984/1403325*nf^3*cf*ca^8 + 310691779001490341888/
         31185*nf^3*cf^2*ca^7 + 1241755546012931325952/200475*nf^3*cf^3*ca^6
          - 3212387012703728697344/155925*z2*nf*cf*ca^10 - 
         222960119261559783424/31185*z2*nf*cf^2*ca^9 )

       + NI^22 * (  - 12902044513954980429824/93555*nf*cf*ca^10 + 
         706340351624855158784/93555*nf^2*cf*ca^9 + 443856480088864325632/
         31185*nf^2*cf^2*ca^8 )

       + NI^23 * ( 7400889406560665600/693*nf*cf*ca^10 );

 L cTq13 =
       + NI^23 * (  - 663359130225355575667982336/18243225*nf*cf*ca^11 - 
         190784226293453032521728/2027025*nf*cf^2*ca^10 + 
         29738600222199465717530624/6081075*nf^2*cf*ca^10 + 
         3655797588309597740859392/552825*nf^2*cf^2*ca^9 - 
         4482593295109728954744832/18243225*nf^3*cf*ca^9 - 
         7108736793880840399486976/18243225*nf^3*cf^2*ca^8 - 
         1505587331266750057545728/6081075*nf^3*cf^3*ca^7 + 
         1424320832389317643993088/2027025*z2*nf*cf*ca^11 + 
         89280112432014891679744/405405*z2*nf*cf^2*ca^10 )

       + NI^24 * ( 5668920954070535684227072/1216215*nf*cf*ca^11 - 
         319276247187887157673984/1216215*nf^2*cf*ca^10 - 
         65402179798814651580416/135135*nf^2*cf^2*ca^9 )

       + NI^25 * (  - 416482252854384394240/1287*nf*cf*ca^11 );

 L cTq14 =
       + NI^25 * ( 174044919774770718745298993152/127702575*nf*cf*ca^12 + 
         539293241307143862222848/184275*nf*cf^2*ca^11 - 
         1151603830326329113195839488/6081075*nf^2*cf*ca^11 - 
         13914598216031299853877248/56133*nf^2*cf^2*ca^10 + 
         1220793427140673668003135488/127702575*nf^3*cf*ca^10 + 
         1910602551217968129941438464/127702575*nf^3*cf^2*ca^9 + 
         19492125398357995339907072/2027025*nf^3*cf^3*ca^8 - 
         112391516154217174025633792/4729725*z2*nf*cf*ca^12 - 
         19273610722042348650364928/2837835*z2*nf*cf^2*ca^11 )

       + NI^26 * (  - 266950962378960278407610368/1702701*nf*cf*ca^12 + 
         77266741348511806530781184/8513505*nf^2*cf*ca^11 + 
         46331016132304570299711488/2837835*nf^2*cf^2*ca^10 )

       + NI^27 * ( 88660117847429737349120/9009*nf*cf*ca^12 );

 L cTq15 =
       + NI^27 * (  - 170519713312689430770208473088/3378375*nf*cf*ca^13 - 
         6456262053649097029977112576/70945875*nf*cf^2*ca^12 + 
         13841697055516854529390536556544/1915538625*nf^2*cf*ca^12 + 
         701842166473201471845822365696/76621545*nf^2*cf^2*ca^11 - 
         63867208137299742023156236288/174139875*nf^3*cf*ca^11 - 
         1083675716046139127443788660736/1915538625*nf^3*cf^2*ca^10 - 
         46633055401886120778372481024/127702575*nf^3*cf^3*ca^9 + 
         13068743075898788806295289856/16372125*z2*nf*cf*ca^13 + 
         66128302461070106693730304/315315*z2*nf*cf^2*ca^12 )

       + NI^28 * ( 14905442663783742798615805952/2837835*nf*cf*ca^13 - 
         4429458582899975207058931712/14189175*nf^2*cf*ca^12 - 
         7765179829245927696298409984/14189175*nf^2*cf^2*ca^11 )

       + NI^29 * (  - 13524130752920807091994624/45045*nf*cf*ca^13 );

 L cTq16 =
       + NI^29 * ( 393806878986744503542907238612992/212837625*nf*cf*ca^14 + 
         28689053862381825698230697984/10135125*nf*cf^2*ca^13 - 
         521527979572038946677366961733632/1915538625*nf^2*cf*ca^13 - 
         128134426595318372385923639803904/383107725*nf^2*cf^2*ca^12 + 
         26627327413800452743948228624384/1915538625*nf^3*cf*ca^12 + 
         3677416460900080038801118855168/174139875*nf^3*cf^2*ca^11 + 
         1739139755104037879850790289408/127702575*nf^3*cf^3*ca^10 - 
         516012920539120140385710505984/19348875*z2*nf*cf*ca^14 - 
         30669388532425768860334948352/4729725*z2*nf*cf^2*ca^13 )

       + NI^30 * (  - 11059377680991897324252823552/63063*nf*cf*ca^14 + 
         151660626059072991801445974016/14189175*nf^2*cf*ca^13 + 
         23542011383466672876842647552/1289925*nf^2*cf^2*ca^12 )

       + NI^31 * ( 413751697150634821400133632/45045*nf*cf*ca^14 );


 L cTg1 =
       + NI * (  - 4*cf )

       + NI^2 * (  - 8*cf )

       + 27/2*cf - 4*z2*cf;

 L cTg2 =
       + NI^2 * (  - 248/3*cf*ca - 8*cf^2 - 16*z2*cf*ca )

       + NI^3 * (  - 232/3*cf*ca )

       + NI^4 * ( 160*cf*ca );

 L cTg3 =
       + NI^4 * (  - 6320/3*cf*ca^2 + 320/3*cf^2*ca - 4288/27*nf*cf*ca + 3008/
         9*nf*cf^2 + 4352/3*z2*cf*ca^2 + 256/3*z2*cf^2*ca )

       + NI^5 * ( 49856/9*cf*ca^2 - 128/9*nf*cf*ca - 4096/9*nf*cf^2 )

       + NI^6 * (  - 3840*cf*ca^2 );

 L cTg4 =
       + NI^6 * ( 7008224/27*cf*ca^3 - 960*cf^2*ca^2 + 28864/9*nf*cf*ca^2 - 
         1358848/27*nf*cf^2*ca + 7936/27*nf^2*cf*ca + 11264/9*nf^2*cf^2 - 
         62464*z2*cf*ca^3 - 4608*z2*cf^2*ca^2 )

       + NI^7 * (  - 2206720/9*cf*ca^3 + 17152/9*nf*cf*ca^2 + 235520/9*nf*cf^2
         *ca )

       + NI^8 * ( 99840*cf*ca^3 );

 L cTg5 =
       + NI^8 * (  - 725018624/45*cf*ca^4 - 11264*cf^2*ca^3 + 32095744/135*nf*
         cf*ca^3 + 93082624/27*nf*cf^2*ca^2 - 797696/27*nf^2*cf*ca^2 - 
         13494272/135*nf^2*cf^2*ca - 6017024/135*nf^2*cf^3 + 11798528/5*z2*cf*
         ca^4 + 888832/5*z2*cf^2*ca^3 )

       + NI^9 * ( 86245376/9*cf*ca^4 - 1126400/9*nf*cf*ca^3 - 50733056/45*nf*
         cf^2*ca^2 )

       + NI^10 * (  - 2715648*cf*ca^4 );

 L cTg6 =
       + NI^10 * ( 66463474688/81*cf*ca^5 + 1124352*cf^2*ca^4 - 2297128960/81*
         nf*cf*ca^4 - 8252481536/45*nf*cf^2*ca^3 + 160624640/81*nf^2*cf*ca^3
          + 260857856/45*nf^2*cf^2*ca^2 + 187154432/45*nf^2*cf^3*ca - 84549632
         *z2*cf*ca^5 - 6144000*z2*cf^2*ca^4 )

       + NI^11 * (  - 1062842368/3*cf*ca^5 + 19152896/3*nf*cf*ca^4 + 653295616/
         15*nf*cf^2*ca^3 )

       + NI^12 * ( 76038144*cf*ca^5 );

 L cTg7 =
       + NI^12 * (  - 21436091269120/567*cf*ca^6 - 353533952/7*cf^2*ca^5 + 
         1082453688320/567*nf*cf*ca^5 + 8126542413824/945*nf*cf^2*ca^4 - 
         8985739264/81*nf^2*cf*ca^4 - 277034303488/945*nf^2*cf^2*ca^3 - 
         240754622464/945*nf^2*cf^3*ca^2 + 20614742016/7*z2*cf*ca^6 + 
         1417281536/7*z2*cf^2*ca^5 )

       + NI^13 * ( 38089883648/3*cf*ca^6 - 286720000*nf*cf*ca^5 - 33440923648/
         21*nf*cf^2*ca^4 )

       + NI^14 * (  - 2172518400*cf*ca^6 );

 L cTg8 =
       + NI^14 * ( 132604312469504/81*cf*ca^7 + 1899479040*cf^2*ca^6 - 
         8468092370944/81*nf*cf*ca^6 - 117773046775808/315*nf*cf^2*ca^5 + 
         451899981824/81*nf^2*cf*ca^5 + 12923398651904/945*nf^2*cf^2*ca^4 + 
         2445491830784/189*nf^2*cf^3*ca^3 - 100798955520*z2*cf*ca^7 - 
         6515195904*z2*cf^2*ca^6 )

       + NI^15 * (  - 1338276773888/3*cf*ca^7 + 35814047744/3*nf*cf*ca^6 + 
         394620829696/7*nf*cf^2*ca^5 )

       + NI^16 * ( 63003033600*cf*ca^7 );

 L cTg9 =
       + NI^16 * (  - 1833819367997440/27*cf*ca^8 - 597136506880/9*cf^2*ca^7
          + 414541414006784/81*nf*cf*ca^7 + 1251958635364352/81*nf*cf^2*ca^6
          - 261375918080*nf^2*cf*ca^6 - 48890798145536/81*nf^2*cf^2*ca^5 - 
         62041325830144/105*nf^2*cf^3*ca^4 + 30686567727104/9*z2*cf*ca^8 + 
         1862662094848/9*z2*cf^2*ca^7 )

       + NI^17 * ( 139139070033920/9*cf*ca^8 - 4256838975488/9*nf*cf*ca^7 - 
         369425517641728/189*nf*cf^2*ca^6 )

       + NI^18 * (  - 1848088985600*cf*ca^8 );

 L cTg10 =
       + NI^18 * ( 368589739751112704/135*cf*ca^9 + 2230861692928*cf^2*ca^8 - 
         10493621392900096/45*nf*cf*ca^8 - 582459710041489408/945*nf*cf^2*ca^7
          + 314184770256896/27*nf^2*cf*ca^7 + 362413108257357824/14175*nf^2*
         cf^2*ca^6 + 39696550489751552/1575*nf^2*cf^3*ca^5 - 571806471684096/5
         *z2*cf*ca^9 - 32631605428224/5*z2*cf^2*ca^8 )

       + NI^19 * (  - 4773793047248896/9*cf*ca^9 + 162883925180416/9*nf*cf*
         ca^8 + 12626462548951040/189*nf*cf^2*ca^7 )

       + NI^20 * ( 54703433973760*cf*ca^9 );

 L cTg11 =
       + NI^20 * (  - 10604472744879849472/99*cf*ca^10 - 807114406625280/11*
         cf^2*ca^9 + 3000990922461675520/297*nf*cf*ca^9 + 
         149211676392986509312/6237*nf*cf^2*ca^8 - 13456797536878592/27*nf^2*
         cf*ca^8 - 163543435487374999552/155925*nf^2*cf^2*ca^7 - 
         22843993216350420992/22275*nf^2*cf^3*ca^6 + 41926648559304704/11*z2*
         cf*ca^10 + 2254163488538624/11*z2*cf^2*ca^9 )

       + NI^21 * ( 162530349321027584/9*cf*ca^10 - 6074873063407616/9*nf*cf*
         ca^9 - 4698104895000018944/2079*nf*cf^2*ca^8 )

       + NI^22 * (  - 1631156940308480*cf*ca^10 );

 L cTg12 =
       + NI^22 * ( 333849802625643446272/81*cf*ca^11 + 7141482582507520/3*cf^2
         *ca^10 - 34163049820678258688/81*nf*cf*ca^10 - 
         85065302423255778328576/93555*nf*cf^2*ca^9 + 1677242610818744320/81*
         nf^2*cf*ca^9 + 3923359869212532146176/93555*nf^2*cf^2*ca^8 + 
         1257219630500799315968/31185*nf^2*cf^3*ca^7 - 379229973052915712/3*z2
         *cf*ca^11 - 19255925445492736/3*z2*cf^2*ca^10 )

       + NI^23 * (  - 611107745801699328*cf*ca^11 + 24686007534223360*nf*cf*
         ca^10 + 52560997758709792768/693*nf*cf^2*ca^9 )

       + NI^24 * ( 48934708209254400*cf*ca^11 );

 L cTg13 =
       + NI^24 * (  - 164364671378948303618048/1053*cf*ca^12 - 
         995082917170380800/13*cf^2*ca^11 + 18008849104741020467200/1053*nf*cf
         *ca^11 + 41327586062901972888977408/1216215*nf*cf^2*ca^10 - 
         67986858456123441152/81*nf^2*cf*ca^10 - 1996684605682637273563136/
         1216215*nf^2*cf^2*ca^9 - 23180645661101854294016/15015*nf^2*cf^3*ca^8
          + 54288844540384116736/13*z2*cf*ca^12 + 2609974598225100800/13*z2*
         cf^2*ca^11 )

       + NI^25 * ( 20577684104148942848*cf*ca^12 - 889039975050379264*nf*cf*
         ca^11 - 3256484390162225168384/1287*nf*cf^2*ca^10 )

       + NI^26 * (  - 1475569662925209600*cf*ca^12 );

 L cTg14 =
       + NI^26 * ( 3307649676322202850426880/567*cf*ca^13 + 
         17125695901159915520/7*cf^2*ca^12 - 384215930848716976553984/567*nf*
         cf*ca^12 - 2132661536821235251178110976/1702701*nf*cf^2*ca^11 + 
         2700224337084059484160/81*nf^2*cf*ca^11 + 537598461304258255887794176/
         8513505*nf^2*cf^2*ca^10 + 14942219072332657948884992/257985*nf^2*cf^3
         *ca^9 - 962655488630415425536/7*z2*cf*ca^13 - 43927493666618212352/7*
         z2*cf^2*ca^12 )

       + NI^27 * (  - 690073963436189941760*cf*ca^13 + 31623516616849883136*nf
         *cf*ca^12 + 756844023907985681022976/9009*nf*cf^2*ca^11 )

       + NI^28 * ( 44688681220020633600*cf*ca^13 );

 L cTg15 =
       + NI^28 * (  - 17461970651297167230107648/81*cf*ca^14 - 
         77871373245669703680*cf^2*ca^13 + 2133952450843544261754880/81*nf*cf*
         ca^13 + 25903414873945630996554579968/567567*nf*cf^2*ca^12 - 
         105419775091469428195328/81*nf^2*cf*ca^12 - 
         33952315659579153965413040128/14189175*nf^2*cf^2*ca^11 - 
         30327702933343789087914459136/14189175*nf^2*cf^3*ca^10 + 
         4516857945809838145536*z2*cf*ca^14 + 196096087145104539648*z2*cf^2*
         ca^13 )

       + NI^29 * ( 69185594667659964710912/3*cf*ca^14 - 3340442495869352148992/
         3*nf*cf*ca^13 - 125155688698813722191200256/45045*nf*cf^2*ca^12 )

       + NI^30 * (  - 1358535909088627261440*cf*ca^14 );

 L cTg16 =
       + NI^30 * ( 639094229235027959760289792/81*cf*ca^15 + 
         2471362321959490682880*cf^2*ca^14 - 81663380685466430747967488/81*nf*
         cf*ca^14 - 1557860113645083218298894548992/945945*nf*cf^2*ca^13 + 
         4055844237352340832649216/81*nf^2*cf*ca^13 + 
         115472136788333735363177611264/1289925*nf^2*cf^2*ca^12 + 
         1104169425577324159501323993088/14189175*nf^2*cf^3*ca^11 - 
         148026956527348802912256*z2*cf*ca^15 - 6127837169676988710912*z2*cf^2
         *ca^14 )

       + NI^31 * (  - 2305320338935859252297728/3*cf*ca^15 + 
         116625417314374644662272/3*nf*cf*ca^14 + 4126068143524780035725590528/
         45045*nf*cf^2*ca^13 )

       + NI^32 * ( 41435345227203131473920*cf*ca^15 );

*  Coefficient functions for the fragmentation function F_phi

 L cPhiq1 =
       + NI^-1 * ( 9*nf - 4/3*z2*nf )

       - 14/3*nf;

 L cPhiq2 =
       + NI * (  - 296/27*nf*ca )

       + NI^2 * (  - 16/3*nf*ca )

       + NI^3 * ( 64/3*nf*ca );

 L cPhiq3 =
       + NI^3 * ( 5488/27*nf*ca^2 - 128/3*nf*cf*ca - 7360/81*nf^2*ca + 896/81*
         nf^2*cf - 128/9*z2*nf*ca^2 + 512/3*z2*nf*cf*ca )

       + NI^4 * ( 29312/27*nf*ca^2 - 896/27*nf^2*ca - 1280/27*nf^2*cf )

       + NI^5 * (  - 5888/9*nf*ca^2 );

 L cPhiq4 =
       + NI^5 * ( 3446432/81*nf*ca^3 + 20224/9*nf*cf*ca^2 + 5504/81*nf^2*ca^2
          - 505088/81*nf^2*cf*ca + 15616/81*nf^3*ca + 5632/81*nf^3*cf - 26624/
         9*z2*nf*ca^3 - 60928/9*z2*nf*cf*ca^2 )

       + NI^6 * (  - 1431296/27*nf*ca^3 + 44288/27*nf^2*ca^2 + 100864/27*nf^2*
         cf*ca )

       + NI^7 * ( 168448/9*nf*ca^3 );

 L cPhiq5 =
       + NI^7 * (  - 30758656/9*nf*ca^4 - 1238528/15*nf*cf*ca^3 + 63128576/405
         *nf^2*ca^3 + 44546048/81*nf^2*cf*ca^2 - 5798912/405*nf^3*ca^2 - 
         5761024/405*nf^3*cf*ca - 2072576/405*nf^3*cf^2 + 1804288/9*z2*nf*ca^4
          + 1118208/5*z2*nf*cf*ca^3 )

       + NI^8 * ( 96410624/45*nf*ca^4 - 3110912/45*nf^2*ca^3 - 4972544/27*nf^2
         *cf*ca^2 )

       + NI^9 * (  - 24100864/45*nf*ca^4 );

 L cPhiq6 =
       + NI^9 * ( 76240082944/405*nf*ca^5 + 369870848/135*nf*cf*ca^4 - 
         2965583872/243*nf^2*ca^4 - 13262188544/405*nf^2*cf*ca^3 + 195493888/
         243*nf^3*ca^3 + 432922624/405*nf^3*cf*ca^2 + 236437504/405*nf^3*cf^2*
         ca - 1262116864/135*z2*nf*ca^5 - 946896896/135*z2*nf*cf*ca^4 )

       + NI^10 * (  - 1206943744/15*nf*ca^5 + 372064256/135*nf^2*ca^4 + 
         1036435456/135*nf^2*cf*ca^3 )

       + NI^11 * ( 77365248/5*nf*ca^5 );

 L cPhiq7 =
       + NI^11 * (  - 1693055057920/189*nf*ca^6 - 82541461504/945*nf*cf*ca^5
          + 1974588522496/2835*nf^2*ca^5 + 1988177002496/1215*nf^2*cf*ca^4 - 
         602374144/15*nf^3*ca^4 - 73481519104/1215*nf^3*cf*ca^3 - 4193124352/
         105*nf^3*cf^2*ca^2 + 39867318272/105*z2*nf*ca^6 + 204031393792/945*z2
         *nf*cf*ca^5 )

       + NI^12 * ( 549717082112/189*nf*ca^6 - 100462034944/945*nf^2*ca^5 - 
         92868706304/315*nf^2*cf*ca^4 )

       + NI^13 * (  - 9482665984/21*nf*ca^6 );

 L cPhiq8 =
       + NI^13 * ( 159454898274304/405*nf*ca^7 + 2584415879168/945*nf*cf*ca^6
          - 58954470670336/1701*nf^2*ca^6 - 42006658023424/567*nf^2*cf*ca^5 + 
         15888042131456/8505*nf^3*ca^5 + 1692257091584/567*nf^3*cf*ca^4 + 
         1233746919424/567*nf^3*cf^2*ca^3 - 13587316867072/945*z2*nf*ca^7 - 
         6237127835648/945*z2*nf*cf*ca^6 )

       + NI^14 * (  - 32357242175488/315*nf*ca^7 + 756500332544/189*nf^2*ca^6
          + 10207047974912/945*nf^2*cf*ca^5 )

       + NI^15 * ( 93075668992/7*nf*ca^7 );

 L cPhiq9 =
       + NI^15 * (  - 59960682821648384/3645*nf*ca^8 - 240680268726272/2835*nf
         *cf*ca^7 + 121882678809198592/76545*nf^2*ca^7 + 241059362823995392/
         76545*nf^2*cf*ca^6 - 6333410385854464/76545*nf^3*ca^6 - 
         10395034854096896/76545*nf^3*cf*ca^5 - 532443155136512/5103*nf^3*cf^2
         *ca^4 + 4443698461933568/8505*z2*nf*ca^8 + 7047195131904/35*z2*nf*cf*
         ca^7 )

       + NI^16 * ( 3375271297417216/945*nf*ca^8 - 139715894837248/945*nf^2*
         ca^7 - 1088895277072384/2835*nf^2*cf*ca^6 )

       + NI^17 * (  - 74568584658944/189*nf*ca^8 );

 L cPhiq10 =
       + NI^17 * ( 84630290296249253888/127575*nf*ca^9 + 37205584284483584/
         14175*nf*cf*ca^8 - 26539755733198569472/382725*nf^2*ca^8 - 
         49045857542260916224/382725*nf^2*cf*ca^7 + 1351720338618056704/382725
         *nf^3*ca^7 + 2239929777769152512/382725*nf^3*cf*ca^6 + 
         84084577106132992/18225*nf^3*cf^2*ca^5 - 786133992951775232/42525*z2*
         nf*ca^9 - 4146720812302336/675*z2*nf*cf*ca^8 )

       + NI^18 * (  - 69635119171764224/567*nf*ca^9 + 76213307379286016/14175*
         nf^2*ca^8 + 189731677407281152/14175*nf^2*cf*ca^7 )

       + NI^19 * ( 2227108122198016/189*nf*ca^9 );

 L cPhiq11 =
       + NI^19 * (  - 36562921484173797490688/1403325*nf*ca^10 - 
         12631680110311768064/155925*nf*cf*ca^9 + 12229406403959009050624/
         4209975*nf^2*ca^9 + 3037482628708267196416/601425*nf^2*cf*ca^8 - 
         616433649847587831808/4209975*nf^3*ca^8 - 1021020641526995222528/
         4209975*nf^3*cf*ca^7 - 270816633637864210432/1403325*nf^3*cf^2*ca^6
          + 42911757535664930816/66825*z2*nf*ca^10 + 3251040661381578752/17325
         *z2*nf*cf*ca^9 )

       + NI^20 * ( 130591534245914607616/31185*nf*ca^10 - 30095791841437810688/
         155925*nf^2*ca^9 - 71688524613944344576/155925*nf^2*cf*ca^8 )

       + NI^21 * (  - 735754545358962688/2079*nf*ca^10 );

 L cPhiq12 =
       + NI^21 * ( 468939423739019050090496/467775*nf*ca^11 + 
         389706347494909149184/155925*nf*cf*ca^10 - 23680601428369904500736/
         200475*nf^2*ca^10 - 4956076971363345104896/25515*nf^2*cf*ca^9 + 
         8318601611065243467776/1403325*nf^3*ca^9 + 182517646608501309440/
         18711*nf^3*cf*ca^8 + 3627053792818702057472/467775*nf^3*cf^2*ca^7 - 
         1144006736069691179008/51975*z2*nf*ca^11 - 179033480160490815488/
         31185*z2*nf*cf*ca^10 )

       + NI^22 * (  - 379184103913148121088/2673*nf*ca^11 + 
         641259895656034598912/93555*nf^2*ca^10 + 32482896715649646592/2079*
         nf^2*cf*ca^9 )

       + NI^23 * ( 7400889406560665600/693*nf*ca^11 );

 L cPhiq13 =
       + NI^23 * (  - 692157409368347642131644416/18243225*nf*ca^12 - 
         156343614649837266403328/2027025*nf*cf*ca^11 + 
         1358481222155296961462272/289575*nf^2*ca^11 + 
         14854257436093129567502336/2027025*nf^2*cf*ca^10 - 
         4292250164432213811134464/18243225*nf^3*ca^10 - 
         635536749467530392764416/1658475*nf^3*cf*ca^9 - 
         1837933205328774301745152/6081075*nf^3*cf^2*ca^8 + 
         1514061973441806784790528/2027025*z2*nf*ca^12 + 
         71331884221517063520256/405405*z2*nf*cf*ca^11 )

       + NI^24 * ( 5813832701447005303472128/1216215*nf*ca^12 - 
         293338188639273654157312/1216215*nf^2*ca^11 - 
         213498578428852957085696/405405*nf^2*cf*ca^10 )

       + NI^25 * (  - 416482252854384394240/1287*nf*ca^12 );

 L cPhiq14 =
       + NI^25 * ( 25841526363860203626221797376/18243225*nf*ca^13 + 
         33796450640122713783402496/14189175*nf*cf*ca^12 - 
         7779915173406446216059813888/42567525*nf^2*ca^12 - 
         34760178406263162045026271232/127702575*nf^2*cf*ca^11 + 
         167532776635296491071602688/18243225*nf^3*ca^11 + 
         209559529027464195385327616/14189175*nf^3*cf*ca^10 + 
         54421979363426939680325632/4729725*nf^3*cf^2*ca^9 - 
         118962633902615548187901952/4729725*z2*nf*ca^13 - 
         15330940073003324153004032/2837835*z2*nf*cf*ca^12 )

       + NI^26 * (  - 1365490389127264930013118464/8513505*nf*ca^13 + 
         71688577123288300069584896/8513505*nf^2*ca^12 + 
         10009958456490714921435136/567567*nf^2*cf*ca^11 )

       + NI^27 * ( 88660117847429737349120/9009*nf*ca^13 );

 L cPhiq15 =
       + NI^27 * (  - 2567973566738448332001434927104/49116375*nf*ca^14 - 
         401769298674534679998103552/5457375*nf*cf*ca^13 + 
         13422482098311897433782012084224/1915538625*nf^2*ca^13 + 
         3823990745178644861518958559232/383107725*nf^2*cf*ca^12 - 
         676798364728026137839290810368/1915538625*nf^3*ca^12 - 
         1073171838037673303318877700096/1915538625*nf^3*cf*ca^11 - 
         54897819078287170505808019456/127702575*nf^3*cf^2*ca^10 + 
         13781897389349369251203383296/16372125*z2*nf*ca^14 + 
         71445652699726820675682304/429975*z2*nf*cf*ca^13 )

       + NI^28 * ( 15216978326469935980877971456/2837835*nf*ca^14 - 
         376661131165722236747251712/1289925*nf^2*ca^13 - 
         641350162261537607844364288/1091475*nf^2*cf*ca^12 )

       + NI^29 * (  - 13524130752920807091994624/45045*nf*ca^14 );

 L cPhiq16 =
       + NI^29 * ( 93864128157209482750993578852352/49116375*nf*ca^15 + 
         23085204533012385161107472384/10135125*nf*cf*ca^14 - 
         507675604134349106013453829537792/1915538625*nf^2*ca^14 - 
         19817648120919920678024536653824/54729675*nf^2*cf*ca^13 + 
         1978187025852807598005758722048/147349125*nf^3*ca^13 + 
         40168150038473208767588857806848/1915538625*nf^3*cf*ca^12 + 
         2019836180018115159713480966144/127702575*nf^3*cf^2*ca^11 - 
         5966673891889216047905635303424/212837625*z2*nf*ca^15 - 
         206949803988654339041263616/40425*z2*nf*cf*ca^14 )

       + NI^30 * (  - 507174901469850634232646336512/2837835*nf*ca^15 + 
         47611648157166212073119547392/4729725*nf^2*ca^14 + 
         276613488393282112809443786752/14189175*nf^2*cf*ca^13 )

       + NI^31 * ( 413751697150634821400133632/45045*nf*ca^15 );


 L cPhig1 =
       + NI^2 * (  - 8*ca )

       + 73/2*ca - 7/3*nf - 4*z2*ca;

 L cPhig2 =
       + NI^2 * (  - 2092/9*ca^2 + 260/9*nf*ca + 152/9*nf*cf - 16*z2*ca^2 )

       + NI^3 * (  - 440/3*ca^2 - 16/3*nf*ca + 32/3*nf*cf )

       + NI^4 * ( 160*ca^2 );

 L cPhig3 =
       + NI^4 * (  - 21424/27*ca^3 - 8512/9*nf*ca^2 + 18688/27*nf*cf*ca - 128/
         27*nf^2*ca + 256/27*nf^2*cf + 1536*z2*ca^3 )

       + NI^5 * ( 64064/9*ca^3 + 1408/9*nf*ca^2 - 7168/9*nf*cf*ca )

       + NI^6 * (  - 3840*ca^3 );

 L cPhig4 =
       + NI^6 * ( 7423328/27*ca^4 + 243200/9*nf*ca^3 - 2099968/27*nf*cf*ca^2
          + 13696/27*nf^2*ca^2 + 2560/9*nf^2*cf*ca + 9728/9*nf^2*cf^2 - 67072*
         z2*ca^4 )

       + NI^7 * (  - 2565376/9*ca^4 - 28160/9*nf*ca^3 + 326144/9*nf*cf*ca^2 )

       + NI^8 * ( 99840*ca^4 );

 L cPhig5 =
       + NI^8 * (  - 481124864/27*ca^5 - 13906432/27*nf*ca^4 + 14098432/3*nf*
         cf*ca^3 - 324608/9*nf^2*ca^3 - 6920192/135*nf^2*cf*ca^2 - 5214208/45*
         nf^2*cf^2*ca + 2537472*z2*ca^5 )

       + NI^9 * ( 95811584/9*ca^5 + 200704/9*nf*ca^4 - 64004096/45*nf*cf*ca^3
          )

       + NI^10 * (  - 2715648*ca^5 );

 L cPhig6 =
       + NI^10 * ( 73256139776/81*ca^6 - 329955328/81*nf*ca^5 - 6296498176/27*
         nf*cf*ca^4 + 172740608/81*nf^2*ca^4 + 57229312/15*nf^2*cf*ca^3 + 
         1015709696/135*nf^2*cf^2*ca^2 - 90693632*z2*ca^6 )

       + NI^11 * (  - 1150865408/3*ca^6 + 6135808/3*nf*ca^5 + 783466496/15*nf*
         cf*ca^4 )

       + NI^12 * ( 76038144*ca^6 );

 L cPhig7 =
       + NI^12 * (  - 3340904464384/81*ca^7 + 90536443904/81*nf*ca^6 + 
         1977559089152/189*nf*cf*ca^5 - 9131819008/81*nf^2*ca^5 - 208053600256/
         945*nf^2*cf*ca^4 - 123966324736/315*nf^2*cf^2*ca^3 + 3147431936*z2*
         ca^7 )

       + NI^13 * ( 13525811200*ca^7 - 474546176/3*nf*ca^6 - 12946505728/7*nf*
         cf*ca^5 )

       + NI^14 * (  - 2172518400*ca^7 );

 L cPhig8 =
       + NI^14 * ( 143183944269824/81*ca^8 - 6369145126912/81*nf*ca^7 - 
         2206208753664/5*nf*cf*ca^6 + 446837227520/81*nf^2*ca^6 + 
         2104431345664/189*nf^2*cf*ca^5 + 17266204868608/945*nf^2*cf^2*ca^4 - 
         107314151424*z2*ca^8 )

       + NI^15 * (  - 1409785659392/3*ca^8 + 24316215296/3*nf*ca^7 + 
         448277381120/7*nf*cf*ca^6 )

       + NI^16 * ( 63003033600*ca^8 );

 L cPhig9 =
       + NI^16 * (  - 1962256509239296/27*ca^9 + 115218149933056/27*nf*ca^8 + 
         50569953476083712/2835*nf*cf*ca^7 - 2294554296320/9*nf^2*ca^7 - 
         1469387582734336/2835*nf^2*cf*ca^6 - 743853666598912/945*nf^2*cf^2*
         ca^5 + 3616581091328*z2*ca^9 )

       + NI^17 * ( 145386487414784/9*ca^9 - 3222347448320/9*nf*ca^8 - 
         412874161782784/189*nf*cf*ca^7 )

       + NI^18 * (  - 1848088985600*ca^9 );

 L cPhig10 =
       + NI^18 * ( 26092177807376384/9*ca^10 - 1847300054319104/9*nf*ca^9 - 
         132164812283052032/189*nf*cf*ca^8 + 101478603685888/9*nf^2*ca^8 + 
         322865140946960384/14175*nf^2*cf*ca^7 + 152279234448982016/4725*nf^2*
         cf^2*ca^6 - 120887615422464*z2*ca^10 )

       + NI^19 * (  - 4957591561043968/9*ca^10 + 131700455636992/9*nf*ca^9 + 
         13936168269774848/189*nf*cf*ca^8 )

       + NI^20 * ( 54703433973760*ca^10 );

 L cPhig11 =
       + NI^20 * (  - 3051144216313856000/27*ca^11 + 248038577785536512/27*nf*
         ca^10 + 278371045038062829568/10395*nf*cf*ca^9 - 4333795947839488/9*
         nf^2*ca^9 - 149588214676572864512/155925*nf^2*cf*ca^8 - 
         7345865113062080512/5775*nf^2*cf^2*ca^7 + 4016437458894848*z2*ca^11 )

       + NI^21 * ( 167982249424191488/9*ca^11 - 5130719999295488/9*nf*ca^10 - 
         5134303610619822080/2079*nf*cf*ca^9 )

       + NI^22 * (  - 1631156940308480*ca^11 );

 L cPhig12 =
       + NI^22 * ( 350285658612180189184/81*ca^12 - 31721846263576002560/81*nf
         *ca^11 - 1712511169828929667072/1701*nf*cf*ca^10 + 
         1619073682037014528/81*nf^2*ca^10 + 3658998028219331903488/93555*nf^2
         *cf*ca^9 + 14505152458604412928/297*nf^2*cf^2*ca^8 - 
         132828632832802816*z2*ca^12 )

       + NI^23 * (  - 629198015881543680*ca^12 + 21497465521831936*nf*ca^11 + 
         56980316987884306432/693*nf*cf*ca^10 )

       + NI^24 * ( 48934708209254400*ca^12 );

 L cPhig13 =
       + NI^24 * (  - 13204496155155787415552/81*ca^13 + 
         1305173394132456964096/81*nf*ca^12 + 45350399059167889024090112/
         1216215*nf*cf*ca^11 - 65646008873045196800/81*nf^2*ca^11 - 
         1889661918031500906856448/1216215*nf^2*cf*ca^10 - 
         744089699937067429003264/405405*nf^2*cf^2*ca^9 + 4376832241431478272*
         z2*ca^13 )

       + NI^25 * ( 21120986154954391552*ca^13 - 791798584721801216*nf*ca^12 - 
         3506783728867985063936/1287*nf*cf*ca^11 )

       + NI^26 * (  - 1475569662925209600*ca^13 );

 L cPhig14 =
       + NI^26 * ( 491537453042532911939584/81*ca^14 - 52260129406092075597824/
         81*nf*ca^13 - 893335638873385503840796672/654885*nf*cf*ca^12 + 
         2609542218667817697280/81*nf^2*ca^12 + 514561464777590003376062464/
         8513505*nf^2*cf*ca^11 + 38486119910991372625117184/567567*nf^2*cf^2*
         ca^10 - 143797568899576233984*z2*ca^14 )

       + NI^27 * (  - 706469459264586907648*ca^14 + 28649094226043207680*nf*
         ca^13 + 810437166545540359389184/9009*nf*cf*ca^12 )

       + NI^28 * ( 44688681220020633600*ca^14 );

 L cPhig15 =
       + NI^28 * (  - 18102830037434560283672576/81*ca^15 + 
         2047829281906280812773376/81*nf*ca^14 + 
         140154133121791827770611859456/2837835*nf*cf*ca^13 - 
         102002087045436425633792/81*nf^2*ca^13 - 2522000770156864997861359616/
         1091475*nf^2*cf*ca^12 - 35055088242278931969213464576/14189175*nf^2*
         cf^2*ca^11 + 4712954032954942685184*z2*ca^15 )

       + NI^29 * ( 70676066227193586384896/3*ca^15 - 3066776343819692539904/3*
         nf*ca^14 - 133373883244865000252112896/45045*nf*cf*ca^13 )

       + NI^30 * (  - 1358535909088627261440*ca^15 );

 L cPhig16 =
       + NI^30 * ( 660592100197442035520634880/81*ca^16 - 
         78843042170673923165782016/81*nf*ca^15 - 
         5029537596352887914099453722624/2837835*nf*cf*ca^14 + 
         3929686325625787412119552/81*nf^2*ca^14 + 
         411735132463043937333986459648/4729725*nf^2*cf*ca^13 + 
         1262544488889198695252448247808/14189175*nf^2*cf^2*ca^12 - 
         154154793697025791623168*z2*ca^16 )

       + NI^31 * (  - 2350647785851189718941696/3*ca^16 + 
         108212631851637529378816/3*nf*ca^15 + 4378704090970775607687774208/
         45045*nf*cf*ca^14 )

       + NI^32 * ( 41435345227203131473920*ca^16 );

*  Coefficient functions for the fragmentation function F_L

 L cLq1 =
       + NI^-1 * (  - 2*cf )

       + 2*cf;

 L cLq2 =
       + NI * (  - 8*nf*cf )

       + NI^2 * (  - 32/3*nf*cf );

 L cLq3 =
       + NI^3 * (  - 1088/3*nf*cf*ca + 128/3*nf*cf^2 + 256/9*nf^2*cf )

       + NI^4 * ( 256*nf*cf*ca );

 L cLq4 =
       + NI^5 * ( 505856/27*nf*cf*ca^2 - 11776/9*nf*cf^2*ca - 31232/27*nf^2*cf
         *ca - 23552/27*nf^2*cf^2 )

       + NI^6 * (  - 60416/9*nf*cf*ca^2 );

 L cLq5 =
       + NI^7 * (  - 20251648/27*nf*cf*ca^3 + 336896/9*nf*cf^2*ca^2 + 388096/9
         *nf^2*cf*ca^2 + 456704/9*nf^2*cf^2*ca )

       + NI^8 * ( 1648640/9*nf*cf*ca^3 );

 L cLq6 =
       + NI^9 * ( 3750301696/135*nf*cf*ca^4 - 48201728/45*nf*cf^2*ca^3 - 
         70565888/45*nf^2*cf*ca^3 - 59637760/27*nf^2*cf^2*ca^2 )

       + NI^10 * (  - 230834176/45*nf*cf*ca^4 );

 L cLq7 =
       + NI^11 * (  - 133820383232/135*nf*cf*ca^5 + 154730496/5*nf*cf^2*ca^4
          + 843382784/15*nf^2*cf*ca^4 + 3870490624/45*nf^2*cf^2*ca^3 )

       + NI^12 * ( 6585450496/45*nf*cf*ca^5 );

 L cLq8 =
       + NI^13 * ( 32705994293248/945*nf*cf*ca^6 - 18965331968/21*nf*cf^2*ca^5
          - 1884688744448/945*nf^2*cf*ca^5 - 2989549420544/945*nf^2*cf^2*ca^4
          )

       + NI^14 * (  - 444601991168/105*nf*cf*ca^6 );

 L cLq9 =
       + NI^15 * (  - 1125770802233344/945*nf*cf*ca^7 + 186151337984/7*nf*cf^2
         *ca^6 + 22083816128512/315*nf^2*cf*ca^6 + 35433444540416/315*nf^2*
         cf^2*ca^5 )

       + NI^16 * ( 39021671088128/315*nf*cf*ca^7 );

 L cLq10 =
       + NI^17 * ( 38362914244001792/945*nf*cf*ca^8 - 149137169317888/189*nf*
         cf^2*ca^7 - 770283703107584/315*nf^2*cf*ca^7 - 2218554552221696/567*
         nf^2*cf^2*ca^6 )

       + NI^18 * (  - 3455483562164224/945*nf*cf*ca^8 );

 L cLq11 =
       + NI^19 * (  - 432523825242963968/315*nf*cf*ca^9 + 4454216244396032/189
         *nf*cf^2*ca^8 + 1200870126711209984/14175*nf^2*cf*ca^8 + 
         633384792884248576/4725*nf^2*cf^2*ca^7 )

       + NI^20 * ( 102747465085616128/945*nf*cf*ca^9 );

 L cLq12 =
       + NI^21 * ( 1439985457240828018688/31185*nf*cf*ca^10 - 
         1471509090717925376/2079*nf*cf^2*ca^9 - 151642891076163862528/51975*
         nf^2*cf*ca^9 - 101174796415762694144/22275*nf^2*cf^2*ca^8 )

       + NI^22 * (  - 33813185226264805376/10395*nf*cf*ca^10 );

 L cLq13 =
       + NI^23 * (  - 144608480183865609027584/93555*nf*cf*ca^11 + 
         14801778813121331200/693*nf*cf^2*ca^10 + 46757499022477134659584/
         467775*nf^2*cf*ca^10 + 23798965739847403175936/155925*nf^2*cf^2*ca^9
          )

       + NI^24 * ( 145267019325831643136/1485*nf*cf*ca^11 );

 L cLq14 =
       + NI^25 * ( 12538601388100259588079616/243243*nf*cf*ca^12 - 
         832964505708768788480/1287*nf*cf^2*ca^11 - 2961282911789413996429312/
         868725*nf^2*cf*ca^11 - 10330055857699994453671936/2027025*nf^2*cf^2*
         ca^10 )

       + NI^26 * (  - 12100727757210212368384/4095*nf*cf*ca^12 );

 L cLq15 =
       + NI^27 * (  - 14589455015633463499833737216/8513505*nf*cf*ca^13 + 
         177320235694859474698240/9009*nf*cf^2*ca^12 + 
         4928126222198561182893211648/42567525*nf^2*cf*ca^12 + 
         2402118123279927273756557312/14189175*nf^2*cf^2*ca^11 )

       + NI^28 * ( 1729921324291068446900224/19305*nf*cf*ca^13 );

 L cLq16 =
       + NI^29 * ( 483736789645423377344047874048/8513505*nf*cf*ca^14 - 
         27048261505841614183989248/45045*nf*cf^2*ca^13 - 
         33352906781535844608788922368/8513505*nf^2*cf*ca^13 - 
         1766004319789123301835538432/315315*nf^2*cf^2*ca^12 )

       + NI^30 * (  - 368465214652399215469133824/135135*nf*cf*ca^14 );


 L cLg1 =
       + NI * ( 4*cf )

       - 4*cf;

 L cLg2 =
       + NI^2 * ( 176/3*cf*ca - 16*cf^2 )

       + NI^3 * (  - 64*cf*ca );

 L cLg3 =
       + NI^4 * (  - 7712/3*cf*ca^2 + 320*cf^2*ca + 64/3*nf*cf*ca + 640/3*nf*
         cf^2 )

       + NI^5 * ( 1408*cf*ca^2 );

 L cLg4 =
       + NI^6 * ( 903680/9*cf*ca^3 - 7680*cf^2*ca^2 - 14336/9*nf*cf*ca^2 - 
         96256/9*nf*cf^2*ca )

       + NI^7 * (  - 34816*cf*ca^3 );

 L cLg5 =
       + NI^8 * (  - 33225728/9*cf*ca^4 + 199680*cf^2*ca^3 + 739328/9*nf*cf*
         ca^3 + 3844096/9*nf*cf^2*ca^2 )

       + NI^9 * ( 915456*cf*ca^4 );

 L cLg6 =
       + NI^10 * ( 1182064640/9*cf*ca^5 - 5431296*cf^2*ca^4 - 32768000/9*nf*cf
         *ca^4 - 706740224/45*nf*cf^2*ca^3 )

       + NI^11 * (  - 25001984*cf*ca^5 );

 L cLg7 =
       + NI^12 * (  - 41215016960/9*cf*ca^6 + 152076288*cf^2*ca^5 + 1338933248/
         9*nf*cf*ca^5 + 24943591424/45*nf*cf^2*ca^4 )

       + NI^13 * ( 700645376*cf*ca^6 );

 L cLg8 =
       + NI^14 * ( 472595038208/3*cf*ca^7 - 4345036800*cf^2*ca^6 - 17344495616/
         3*nf*cf*ca^6 - 2005849341952/105*nf*cf^2*ca^5 )

       + NI^15 * (  - 20003684352*cf*ca^7 );

 L cLg9 =
       + NI^16 * (  - 48303544729600/9*cf*ca^8 + 126006067200*cf^2*ca^7 + 
         1954932588544/9*nf*cf*ca^7 + 204248202084352/315*nf*cf^2*ca^6 )

       + NI^17 * ( 579213983744*cf*ca^8 );

 L cLg10 =
       + NI^18 * ( 181536999604224*cf*ca^9 - 3696177971200*cf^2*ca^8 - 
         7965889265664*nf*cf*ca^8 - 20581385907470336/945*nf*cf^2*ca^7 )

       + NI^19 * (  - 16957227139072*cf*ca^9 );

 L cLg11 =
       + NI^20 * (  - 54953062342590464/9*cf*ca^10 + 109406867947520*cf^2*ca^9
          + 2582026838343680/9*nf*cf*ca^9 + 686108266748444672/945*nf*cf^2*
         ca^8 )

       + NI^21 * ( 500860782116864*cf*ca^10 );

 L cLg12 =
       + NI^22 * ( 204443913287630848*cf*ca^11 - 3262313880616960*cf^2*ca^10
          - 10188598997417984*nf*cf*ca^10 - 250176497419219369984/10395*nf*
         cf^2*ca^9 )

       + NI^23 * (  - 14901728067452928*cf*ca^11 );

 L cLg13 =
       + NI^24 * (  - 20460313415834927104/3*cf*ca^12 + 97869416418508800*cf^2
         *ca^11 + 1073465564455763968/3*nf*cf*ca^11 + 1179533142290474205184/
         1485*nf*cf^2*ca^10 )

       + NI^25 * ( 446060660476870656*cf*ca^12 );

 L cLg14 =
       + NI^26 * ( 226810329645679902720*cf*ca^13 - 2951139325850419200*cf^2*
         ca^12 - 12453161330045616128*nf*cf*ca^12 - 106977746317809639489536/
         4095*nf*cf^2*ca^11 )

       + NI^27 * (  - 13421073437590290432*cf*ca^13 );

 L cLg15 =
       + NI^28 * (  - 22569022062239040929792/3*cf*ca^14 + 
         89377362440041267200*cf^2*ca^13 + 1290478131708786900992/3*nf*cf*
         ca^13 + 16540411869080621957513216/19305*nf*cf^2*ca^12 )

       + NI^29 * ( 405601802494654021632*cf*ca^14 );

 L cLg16 =
       + NI^30 * ( 746890191342551022174208/3*cf*ca^15 - 
         2717071818177254522880*cf^2*ca^14 - 44295162909792497827840/3*nf*cf*
         ca^14 - 3788587098177769564616523776/135135*nf*cf^2*ca^13 )

       + NI^31 * (  - 12304887150864450453504*cf*ca^15 );


